On the $t$-adic Littlewood Conjecture

The $p$-adic Littlewood Conjecture due to De Mathan and Teuli\'e asserts that for any prime number $p$ and any real number $\alpha$, the equation $$\inf_{|m|\ge 1} |m|\cdot |m|_p\cdot |\langle m\alpha \rangle|\, =\, 0 $$ holds. Here, $|m|$ is the usual absolute value of the integer $m$, $|m|_p$ its $p$-adic absolute value and $ |\langle x\rangle|$ denotes the distance from a real number $x$ to the set of integers. This still open conjecture stands as a variant of the well-known Littlewood Conjecture. In the same way as the latter, it admits a natural counterpart over the field of formal Laurent series $\mathbb{K}\left(\left(t^{-1}\right)\right)$ of a ground field $\mathbb{K}$. This is the so-called \emph{$t$-adic Littlewood Conjecture} ($t$-LC). It is known that $t$--LC fails when the ground field $\mathbb{K}$ is infinite. This article is concerned with the much more difficult case when the latter field is finite. More precisely, a \emph{fully explicit} counterexample is provided to show that $t$-LC does not hold in the case that $\mathbb{K}$ is a finite field with characteristic 3. Generalizations to fields with characteristics different from 3 are also discussed. The proof is computer assisted. It reduces to showing that an infinite matrix encoding Hankel determinants of the Paper-Folding sequence over $\mathbb{F}_3$, the so-called Number Wall of this sequence, can be obtained as a two-dimensional automatic tiling satisfying a finite number of suitable local constraints.

==> anc/magma/dragon_tetrads_B.dat <==
[
    [ 5, 5, 6, 1 ],
    [ 5, 5, 2, 7 ],
    [ 8, 3, 16, 10 ],
    [ 4, 9, 11, 17 ],
    [ 5, 5, 5, 5 ],
    [ 5, 5, 20, 12 ],
    [ 5, 5, 13, 1 ],
    [ 21, 14, 32, 23 ],
    [ 15, 22, 24, 33 ],
    [ 25, 18, 36, 27 ],
    [ 19, 26, 28, 37 ],
    [ 5, 5, 13, 29 ],
    [ 5, 5, 2, 12 ],
    [ 40, 30, 53, 42 ],
    [ 31, 41, 43, 54 ],
    [ 44, 34, 57, 46 ],
    [ 35, 45, 47, 58 ],
    [ 48, 38, 61, 50 ],
    [ 39, 49, 51, 62 ],
    [ 5, 5, 20, 7 ],
    [ 65, 52, 81, 66 ],
    [ 8, 3, 67, 10 ],
    [ 68, 55, 84, 70 ],
    [ 56, 69, 71, 85 ],
    [ 72, 59, 88, 74 ],
    [ 60, 73, 75, 89 ],
    [ 76, 63, 92, 78 ],
    [ 64, 77, 79, 93 ],
    [ 5, 5, 6, 29 ],
    [ 96, 80, 114, 97 ],
    [ 4, 9, 11, 115 ],
    [ 98, 82, 118, 100 ],
    [ 83, 99, 101, 119 ],
    [ 102, 86, 122, 104 ],
    [ 87, 103, 105, 123 ],
    [ 106, 90, 126, 108 ],
    [ 91, 107, 109, 127 ],
    [ 110, 94, 130, 112 ],
    [ 95, 111, 113, 131 ],
    [ 31, 41, 43, 134 ],
    [ 40, 30, 135, 42 ],
    [ 136, 116, 158, 138 ],
    [ 117, 137, 139, 159 ],
    [ 140, 120, 162, 142 ],
    [ 121, 141, 143, 163 ],
    [ 144, 124, 166, 146 ],
    [ 125, 145, 147, 167 ],
    [ 148, 128, 170, 150 ],
    [ 129, 149, 151, 171 ],
    [ 152, 132, 174, 154 ],
    [ 133, 153, 155, 37 ],
    [ 15, 22, 200, 33 ],
    [ 177, 156, 202, 179 ],
    [ 157, 178, 180, 203 ],
    [ 181, 160, 206, 183 ],
    [ 161, 182, 184, 207 ],
    [ 185, 164, 210, 105 ],
    [ 165, 186, 187, 211 ],
    [ 188, 168, 214, 190 ],
    [ 169, 189, 191, 215 ],
    [ 192, 172, 218, 194 ],
    [ 173, 193, 195, 219 ],
    [ 196, 175, 220, 198 ],
    [ 176, 197, 199, 221 ],
    [ 65, 52, 81, 224 ],
    [ 225, 201, 251, 226 ],
    [ 44, 34, 227, 46 ],
    [ 228, 204, 254, 230 ],
    [ 205, 229, 231, 255 ],
    [ 232, 208, 258, 234 ],
    [ 209, 233, 235, 259 ],
    [ 236, 212, 262, 238 ],
    [ 213, 237, 239, 263 ],
    [ 225, 216, 251, 241 ],
    [ 217, 240, 242, 265 ],
    [ 243, 76, 108, 92 ],
    [ 60, 244, 245, 268 ],
    [ 246, 222, 271, 248 ],
    [ 223, 247, 249, 272 ],
    [ 96, 80, 300, 97 ],
    [ 275, 250, 302, 276 ],
    [ 277, 252, 304, 279 ],
    [ 253, 278, 280, 305 ],
    [ 281, 256, 84, 70 ],
    [ 257, 282, 283, 85 ],
    [ 72, 260, 88, 285 ],
    [ 261, 284, 286, 309 ],
    [ 287, 250, 312, 276 ],
    [ 264, 288, 289, 313 ],
    [ 290, 266, 316, 292 ],
    [ 267, 291, 293, 298 ],
    [ 128, 269, 318, 295 ],
    [ 270, 294, 296, 319 ],
    [ 267, 273, 322, 298 ],
    [ 274, 297, 299, 323 ],
    [ 21, 14, 32, 326 ],
    [ 327, 301, 359, 328 ],
    [ 329, 303, 361, 330 ],
    [ 48, 38, 331, 50 ],
    [ 332, 306, 364, 334 ],
    [ 307, 333, 335, 365 ],
    [ 102, 86, 368, 104 ],
    [ 308, 336, 337, 369 ],
    [ 338, 310, 372, 340 ],
    [ 311, 339, 341, 373 ],
    [ 342, 314, 376, 344 ],
    [ 315, 343, 345, 377 ],
    [ 346, 148, 379, 348 ],
    [ 317, 347, 349, 380 ],
    [ 350, 320, 383, 352 ],
    [ 321, 351, 353, 384 ],
    [ 354, 324, 386, 356 ],
    [ 325, 355, 357, 387 ],
    [ 390, 358, 422, 391 ],
    [ 35, 45, 47, 423 ],
    [ 392, 360, 426, 393 ],
    [ 39, 49, 51, 427 ],
    [ 394, 362, 430, 396 ],
    [ 363, 395, 397, 431 ],
    [ 398, 366, 434, 400 ],
    [ 367, 399, 401, 435 ],
    [ 402, 370, 438, 404 ],
    [ 371, 403, 405, 439 ],
    [ 406, 374, 442, 408 ],
    [ 375, 407, 409, 443 ],
    [ 410, 378, 36, 27 ],
    [ 325, 411, 412, 387 ],
    [ 413, 381, 447, 415 ],
    [ 382, 414, 416, 448 ],
    [ 417, 110, 451, 419 ],
    [ 385, 418, 195, 219 ],
    [ 420, 388, 453, 421 ],
    [ 389, 49, 51, 62 ],
    [ 157, 178, 180, 454 ],
    [ 177, 156, 455, 179 ],
    [ 456, 424, 488, 458 ],
    [ 425, 457, 459, 489 ],
    [ 460, 428, 492, 462 ],
    [ 429, 461, 463, 191 ],
    [ 464, 432, 495, 466 ],
    [ 433, 465, 467, 496 ],
    [ 468, 436, 499, 470 ],
    [ 437, 469, 471, 500 ],
    [ 472, 440, 503, 474 ],
    [ 441, 473, 475, 504 ],
    [ 476, 444, 506, 477 ],
    [ 445, 45, 47, 423 ],
    [ 48, 38, 331, 478 ],
    [ 446, 197, 199, 507 ],
    [ 479, 449, 510, 480 ],
    [ 450, 222, 271, 511 ],
    [ 481, 452, 514, 482 ],
    [ 60, 244, 75, 89 ],
    [ 483, 395, 397, 484 ],
    [ 64, 77, 485, 93 ],
    [ 518, 486, 551, 520 ],
    [ 487, 519, 521, 552 ],
    [ 522, 490, 555, 524 ],
    [ 491, 523, 443, 475 ],
    [ 525, 493, 391, 526 ],
    [ 494, 445, 527, 47 ],
    [ 528, 497, 558, 530 ],
    [ 498, 529, 531, 559 ],
    [ 261, 501, 286, 309 ],
    [ 502, 532, 533, 561 ],
    [ 371, 505, 405, 439 ],
    [ 177, 534, 455, 563 ],
    [ 535, 278, 280, 305 ],
    [ 425, 457, 536, 166 ],
    [ 537, 508, 565, 539 ],
    [ 509, 538, 540, 566 ],
    [ 541, 512, 569, 543 ],
    [ 513, 542, 544, 570 ],
    [ 545, 515, 572, 546 ],
    [ 547, 516, 574, 549 ],
    [ 517, 548, 550, 575 ],
    [ 161, 182, 184, 578 ],
    [ 181, 160, 579, 183 ],
    [ 580, 553, 608, 581 ],
    [ 554, 350, 415, 383 ],
    [ 55, 390, 610, 582 ],
    [ 45, 56, 58, 611 ],
    [ 583, 556, 499, 470 ],
    [ 557, 584, 585, 500 ],
    [ 586, 237, 239, 263 ],
    [ 560, 587, 588, 615 ],
    [ 562, 589, 590, 617 ],
    [ 441, 473, 475, 592 ],
    [ 564, 591, 593, 344 ],
    [ 307, 333, 335, 594 ],
    [ 212, 188, 595, 214 ],
    [ 596, 567, 621, 598 ],
    [ 568, 597, 599, 622 ],
    [ 600, 571, 218, 194 ],
    [ 125, 601, 147, 167 ],
    [ 196, 573, 220, 198 ],
    [ 129, 149, 602, 171 ],
    [ 509, 576, 540, 604 ],
    [ 577, 603, 605, 626 ],
    [ 56, 69, 283, 85 ],
    [ 121, 141, 655, 163 ],
    [ 629, 606, 657, 631 ],
    [ 607, 630, 352, 658 ],
    [ 632, 609, 660, 633 ],
    [ 449, 417, 634, 451 ],
    [ 635, 612, 663, 211 ],
    [ 613, 636, 637, 664 ],
    [ 261, 501, 667, 639 ],
    [ 614, 638, 640, 668 ],
    [ 264, 288, 671, 313 ],
    [ 616, 641, 642, 672 ],
    [ 375, 407, 675, 443 ],
    [ 618, 643, 644, 676 ],
    [ 56, 282, 283, 85 ],
    [ 168, 645, 101, 677 ],
    [ 121, 619, 655, 163 ],
    [ 620, 103, 646, 678 ],
    [ 209, 623, 680, 259 ],
    [ 624, 647, 648, 681 ],
    [ 246, 222, 271, 511 ],
    [ 625, 649, 650, 682 ],
    [ 651, 627, 684, 653 ],
    [ 628, 652, 654, 685 ],
    [ 225, 201, 251, 241 ],
    [ 308, 336, 726, 688 ],
    [ 689, 656, 728, 690 ],
    [ 185, 164, 89, 105 ],
    [ 691, 659, 730, 692 ],
    [ 110, 354, 419, 112 ],
    [ 693, 661, 733, 695 ],
    [ 662, 694, 696, 734 ],
    [ 697, 665, 737, 699 ],
    [ 666, 698, 700, 738 ],
    [ 103, 669, 123, 702 ],
    [ 670, 701, 703, 740 ],
    [ 704, 673, 743, 706 ],
    [ 674, 705, 707, 744 ],
    [ 708, 201, 251, 241 ],
    [ 346, 709, 710, 348 ],
    [ 367, 711, 712, 435 ],
    [ 689, 656, 728, 714 ],
    [ 679, 713, 715, 749 ],
    [ 716, 266, 316, 292 ],
    [ 213, 717, 239, 263 ],
    [ 217, 240, 718, 265 ],
    [ 513, 542, 753, 720 ],
    [ 683, 719, 721, 754 ],
    [ 722, 686, 757, 724 ],
    [ 687, 723, 725, 758 ],
    [ 290, 266, 792, 761 ],
    [ 762, 727, 794, 763 ],
    [ 764, 729, 796, 765 ],
    [ 107, 125, 766, 797 ],
    [ 767, 731, 799, 769 ],
    [ 732, 768, 770, 800 ],
    [ 181, 735, 206, 183 ],
    [ 736, 182, 184, 207 ],
    [ 185, 87, 210, 105 ],
    [ 739, 656, 728, 714 ],
    [ 188, 741, 214, 190 ],
    [ 742, 771, 772, 801 ],
    [ 773, 745, 802, 775 ],
    [ 746, 774, 776, 803 ],
    [ 747, 777, 778, 804 ],
    [ 748, 779, 62, 75 ],
    [ 780, 750, 806, 781 ],
    [ 751, 307, 782, 335 ],
    [ 264, 288, 289, 808 ],
    [ 350, 320, 383, 784 ],
    [ 752, 783, 785, 810 ],
    [ 679, 755, 715, 749 ],
    [ 756, 786, 787, 812 ],
    [ 788, 759, 594, 790 ],
    [ 760, 789, 791, 814 ],
    [ 329, 303, 361, 817 ],
    [ 818, 793, 843, 819 ],
    [ 820, 795, 845, 821 ],
    [ 188, 168, 822, 190 ],
    [ 327, 798, 359, 328 ],
    [ 133, 26, 28, 37 ],
    [ 823, 204, 254, 230 ],
    [ 205, 824, 231, 255 ],
    [ 209, 233, 680, 259 ],
    [ 780, 750, 825, 781 ],
    [ 225, 216, 251, 226 ],
    [ 257, 69, 71, 85 ],
    [ 826, 303, 361, 817 ],
    [ 350, 607, 827, 784 ],
    [ 805, 828, 829, 847 ],
    [ 820, 795, 845, 830 ],
    [ 788, 91, 594, 790 ],
    [ 25, 378, 36, 27 ],
    [ 807, 831, 718, 265 ],
    [ 809, 832, 495, 466 ],
    [ 833, 647, 648, 681 ],
    [ 811, 834, 835, 849 ],
    [ 813, 836, 837, 851 ],
    [ 838, 815, 853, 840 ],
    [ 816, 839, 841, 854 ],
    [ 390, 358, 582, 391 ],
    [ 392, 360, 882, 393 ],
    [ 857, 842, 884, 858 ],
    [ 859, 844, 885, 860 ],
    [ 861, 358, 582, 391 ],
    [ 35, 862, 47, 58 ],
    [ 392, 360, 882, 863 ],
    [ 39, 49, 864, 62 ],
    [ 716, 266, 316, 761 ],
    [ 83, 645, 101, 119 ],
    [ 277, 252, 888, 865 ],
    [ 87, 103, 646, 123 ],
    [ 857, 842, 890, 858 ],
    [ 846, 866, 867, 891 ],
    [ 859, 844, 894, 860 ],
    [ 848, 868, 869, 895 ],
    [ 870, 34, 227, 46 ],
    [ 752, 783, 871, 897 ],
    [ 479, 449, 510, 872 ],
    [ 528, 497, 873, 899 ],
    [ 213, 717, 902, 263 ],
    [ 850, 874, 875, 903 ],
    [ 807, 831, 242, 265 ],
    [ 852, 876, 877, 906 ],
    [ 315, 855, 345, 879 ],
    [ 856, 878, 880, 908 ],
    [ 68, 55, 84, 911 ],
    [ 912, 881, 690, 913 ],
    [ 914, 883, 950, 915 ],
    [ 916, 659, 730, 917 ],
    [ 918, 886, 953, 919 ],
    [ 192, 172, 920, 194 ],
    [ 912, 881, 956, 913 ],
    [ 60, 73, 75, 268 ],
    [ 921, 306, 364, 334 ],
    [ 307, 788, 335, 365 ],
    [ 308, 336, 726, 369 ],
    [ 887, 922, 923, 960 ],
    [ 342, 314, 376, 924 ],
    [ 121, 141, 143, 962 ],
    [ 925, 428, 492, 927 ],
    [ 889, 926, 928, 965 ],
    [ 929, 892, 968, 931 ],
    [ 893, 930, 932, 969 ],
    [ 933, 896, 972, 935 ],
    [ 816, 934, 841, 854 ],
    [ 253, 278, 974, 305 ],
    [ 315, 855, 936, 879 ],
    [ 537, 508, 977, 539 ],
    [ 898, 392, 937, 882 ],
    [ 938, 900, 980, 126 ],
    [ 901, 939, 940, 981 ],
    [ 128, 904, 318, 295 ],
    [ 905, 941, 942, 983 ],
    [ 267, 291, 322, 298 ],
    [ 907, 943, 944, 985 ],
    [ 945, 909, 987, 947 ],
    [ 910, 946, 948, 988 ],
    [ 701, 739, 740, 728 ],
    [ 729, 949, 1028, 991 ],
    [ 992, 951, 1030, 993 ],
    [ 994, 952, 1031, 995 ],
    [ 996, 954, 1033, 998 ],
    [ 955, 997, 999, 1034 ],
    [ 1000, 957, 1037, 1002 ],
    [ 958, 1001, 1003, 1038 ],
    [ 398, 366, 272, 400 ],
    [ 367, 399, 401, 1040 ],
    [ 402, 370, 1042, 404 ],
    [ 959, 1004, 1005, 1043 ],
    [ 406, 374, 1046, 408 ],
    [ 961, 1006, 1007, 1047 ],
    [ 1008, 963, 1050, 1010 ],
    [ 964, 1009, 1011, 1051 ],
    [ 1012, 966, 1054, 1014 ],
    [ 967, 1013, 1015, 1055 ],
    [ 476, 970, 1058, 477 ],
    [ 971, 1016, 1017, 1059 ],
    [ 48, 973, 61, 50 ],
    [ 64, 975, 79, 93 ],
    [ 976, 1018, 863, 1060 ],
    [ 1019, 978, 1061, 867 ],
    [ 979, 1020, 1021, 359 ],
    [ 1022, 148, 379, 348 ],
    [ 982, 1023, 1024, 1064 ],
    [ 984, 542, 544, 570 ],
    [ 354, 324, 386, 1025 ],
    [ 986, 107, 109, 127 ],
    [ 1026, 989, 1066, 1027 ],
    [ 990, 111, 113, 131 ],
    [ 140, 120, 162, 703 ],
    [ 771, 764, 1107, 1067 ],
    [ 1068, 1029, 927, 1069 ],
    [ 1020, 798, 359, 1070 ],
    [ 1071, 1032, 1110, 1072 ],
    [ 196, 175, 1073, 198 ],
    [ 1074, 1035, 1113, 1076 ],
    [ 1036, 1075, 1077, 1114 ],
    [ 1078, 1039, 721, 754 ],
    [ 547, 1079, 1080, 549 ],
    [ 811, 321, 835, 849 ],
    [ 1041, 1081, 1082, 1118 ],
    [ 901, 1044, 940, 1084 ],
    [ 1045, 1083, 1085, 1120 ],
    [ 1086, 1048, 1123, 1088 ],
    [ 1049, 1087, 1089, 1124 ],
    [ 1090, 1052, 1126, 1092 ],
    [ 1053, 1091, 146, 1127 ],
    [ 1093, 1056, 1005, 1094 ],
    [ 1057, 188, 595, 214 ],
    [ 1095, 59, 88, 74 ],
    [ 907, 1096, 944, 985 ],
    [ 910, 946, 1097, 988 ],
    [ 95, 111, 113, 1099 ],
    [ 301, 1098, 1070, 1131 ],
    [ 1100, 1062, 770, 800 ],
    [ 1063, 1101, 942, 983 ],
    [ 413, 381, 1134, 415 ],
    [ 568, 1102, 599, 622 ],
    [ 417, 110, 1136, 419 ],
    [ 1103, 1065, 1138, 1104 ],
    [ 1105, 132, 174, 154 ],
    [ 1140, 1106, 1177, 1141 ],
    [ 165, 186, 187, 1178 ],
    [ 1142, 925, 1010, 492 ],
    [ 169, 189, 191, 1181 ],
    [ 966, 1108, 1183, 1143 ],
    [ 173, 193, 195, 1184 ],
    [ 1144, 1109, 1185, 1145 ],
    [ 176, 197, 199, 507 ],
    [ 1146, 1111, 1187, 1148 ],
    [ 1112, 1147, 1149, 1188 ],
    [ 1150, 1115, 1190, 1152 ],
    [ 1116, 1151, 1153, 1191 ],
    [ 756, 786, 1194, 812 ],
    [ 1117, 1154, 1155, 1195 ],
    [ 850, 874, 1196, 903 ],
    [ 1119, 1156, 1157, 1197 ],
    [ 1158, 1121, 1200, 1160 ],
    [ 1122, 1159, 1161, 1201 ],
    [ 1162, 1125, 1202, 1164 ],
    [ 755, 1163, 749, 1203 ],
    [ 1165, 1128, 1205, 1166 ],
    [ 168, 99, 101, 119 ],
    [ 1167, 1129, 1206, 1168 ],
    [ 620, 103, 105, 123 ],
    [ 1130, 548, 550, 575 ],
    [ 1169, 1132, 139, 159 ],
    [ 1133, 576, 540, 604 ],
    [ 205, 824, 231, 1170 ],
    [ 984, 542, 753, 720 ],
    [ 1171, 1135, 733, 1172 ],
    [ 1173, 1137, 1207, 1174 ],
    [ 1175, 1139, 1209, 1176 ],
    [ 607, 630, 352, 1210 ],
    [ 629, 606, 1211, 631 ],
    [ 1212, 1179, 1254, 1214 ],
    [ 1180, 1213, 503, 474 ],
    [ 1052, 1012, 1092, 1054 ],
    [ 1182, 339, 1215, 373 ],
    [ 1216, 424, 763, 1218 ],
    [ 425, 1217, 536, 166 ],
    [ 1219, 1186, 1257, 1220 ],
    [ 509, 538, 1221, 566 ],
    [ 1222, 868, 869, 1224 ],
    [ 1189, 1223, 1225, 1260 ],
    [ 1226, 1192, 1263, 1228 ],
    [ 1193, 1227, 1229, 1176 ],
    [ 963, 925, 1264, 1231 ],
    [ 169, 1230, 1232, 215 ],
    [ 1233, 1198, 1218, 1185 ],
    [ 1199, 1234, 1235, 536 ],
    [ 1236, 643, 644, 1238 ],
    [ 1026, 1237, 1239, 1027 ],
    [ 1240, 1204, 1270, 1241 ],
    [ 117, 1132, 139, 159 ],
    [ 1242, 1006, 1272, 1243 ],
    [ 1217, 124, 166, 146 ],
    [ 152, 132, 174, 1244 ],
    [ 161, 182, 1274, 207 ],
    [ 1245, 534, 455, 179 ],
    [ 1246, 1013, 1015, 1247 ],
    [ 1248, 1208, 1017, 1059 ],
    [ 1249, 997, 999, 1034 ],
    [ 1112, 1147, 1149, 1250 ],
    [ 223, 247, 1251, 272 ],
    [ 269, 1252, 1299, 1277 ],
    [ 1253, 892, 968, 1300 ],
    [ 1278, 1090, 1303, 1279 ],
    [ 371, 505, 405, 1304 ],
    [ 1280, 1255, 1306, 794 ],
    [ 1256, 1091, 146, 1127 ],
    [ 795, 780, 830, 1281 ],
    [ 1282, 1258, 1308, 1283 ],
    [ 1259, 1096, 944, 985 ],
    [ 1284, 1261, 1310, 1286 ],
    [ 1262, 1285, 572, 1311 ],
    [ 842, 818, 1313, 1287 ],
    [ 90, 76, 1288, 1314 ],
    [ 670, 1265, 703, 740 ],
    [ 1266, 669, 123, 143 ],
    [ 780, 1267, 825, 781 ],
    [ 1268, 125, 766, 147 ],
    [ 887, 1269, 923, 960 ],
    [ 1100, 768, 770, 1316 ],
    [ 1045, 1271, 1085, 1120 ],
    [ 1199, 425, 1235, 536 ],
    [ 625, 649, 650, 1317 ],
    [ 1289, 1273, 847, 1113 ],
    [ 628, 652, 654, 1319 ],
    [ 1290, 774, 776, 1291 ],
    [ 722, 686, 757, 151 ],
    [ 487, 519, 1322, 1292 ],
    [ 751, 307, 782, 1323 ],
    [ 1293, 1275, 1325, 1294 ],
    [ 907, 1096, 944, 1295 ],
    [ 1296, 1276, 995, 1297 ],
    [ 786, 811, 1298, 835 ],
    [ 449, 417, 634, 1327 ],
    [ 632, 609, 1328, 633 ],
    [ 1329, 1301, 1363, 1331 ],
    [ 1302, 1330, 1332, 1364 ],
    [ 1333, 1305, 1367, 1334 ],
    [ 755, 722, 749, 1203 ],
    [ 98, 820, 118, 100 ],
    [ 701, 1307, 740, 728 ],
    [ 729, 1309, 1028, 1335 ],
    [ 986, 107, 1336, 127 ],
    [ 1337, 1312, 1370, 1339 ],
    [ 1289, 1338, 1340, 1371 ],
    [ 1341, 641, 642, 672 ],
    [ 1315, 1342, 598, 569 ],
    [ 145, 964, 1343, 1375 ],
    [ 1169, 137, 1344, 159 ],
    [ 518, 1345, 551, 520 ],
    [ 1268, 125, 766, 797 ],
    [ 1182, 339, 341, 373 ],
    [ 955, 997, 999, 829 ],
    [ 1318, 673, 1346, 706 ],
    [ 868, 893, 1378, 932 ],
    [ 1320, 747, 1347, 1379 ],
    [ 1348, 1321, 1381, 1349 ],
    [ 153, 173, 1350, 1382 ],
    [ 1351, 1324, 1385, 1353 ],
    [ 311, 1352, 341, 373 ],
    [ 1354, 878, 1387, 908 ],
    [ 1355, 1001, 1003, 1038 ],
    [ 1116, 1151, 1153, 1031 ],
    [ 321, 351, 1356, 384 ],
    [ 1357, 362, 1390, 1359 ],
    [ 1326, 1358, 1360, 1391 ],
    [ 1394, 1361, 1414, 1396 ],
    [ 1362, 1395, 510, 872 ],
    [ 1397, 1365, 1416, 1398 ],
    [ 1366, 978, 1061, 867 ],
    [ 1399, 116, 158, 138 ],
    [ 850, 1368, 1196, 903 ],
    [ 1369, 1156, 1157, 1197 ],
    [ 1158, 1372, 1200, 1160 ],
    [ 1373, 1400, 1174, 1138 ],
    [ 1374, 600, 1401, 1419 ],
    [ 157, 1402, 180, 454 ],
    [ 1376, 1403, 1404, 1421 ],
    [ 580, 553, 608, 1423 ],
    [ 1253, 892, 968, 931 ],
    [ 317, 1377, 1424, 380 ],
    [ 777, 1405, 1406, 1425 ],
    [ 1407, 777, 778, 1406 ],
    [ 1380, 1408, 1409, 1427 ],
    [ 1410, 1383, 1430, 1364 ],
    [ 1384, 1087, 1089, 1431 ],
    [ 541, 1386, 569, 543 ],
    [ 545, 1285, 572, 546 ],
    [ 547, 1079, 574, 549 ],
    [ 577, 1388, 605, 626 ],
    [ 1389, 1411, 650, 682 ],
    [ 1318, 1392, 1346, 706 ],
    [ 1393, 1412, 1413, 1432 ],
    [ 613, 636, 637, 1141 ],
    [ 635, 612, 187, 211 ],
    [ 1434, 1415, 819, 1435 ],
    [ 1436, 1417, 799, 769 ],
    [ 1140, 1106, 637, 1141 ],
    [ 1142, 925, 1264, 1231 ],
    [ 169, 189, 1232, 215 ],
    [ 1199, 1234, 507, 536 ],
    [ 1236, 643, 644, 676 ],
    [ 1418, 1175, 1437, 1459 ],
    [ 1420, 1438, 1439, 1461 ],
    [ 518, 486, 1440, 1463 ],
    [ 1422, 1441, 1442, 1465 ],
    [ 859, 1443, 894, 860 ],
    [ 1100, 768, 770, 800 ],
    [ 476, 970, 506, 477 ],
    [ 958, 1001, 1003, 1444 ],
    [ 708, 201, 1445, 241 ],
    [ 1446, 1426, 1469, 1448 ],
    [ 508, 1447, 1449, 1470 ],
    [ 498, 1428, 531, 1451 ],
    [ 1429, 1450, 895, 932 ],
    [ 1452, 567, 621, 598 ],
    [ 441, 1453, 475, 504 ],
    [ 450, 222, 1454, 511 ],
    [ 683, 719, 1455, 1475 ],
    [ 777, 1405, 1406, 1381 ],
    [ 1433, 367, 369, 401 ],
    [ 560, 1456, 1491, 1476 ],
    [ 213, 237, 902, 263 ],
    [ 844, 1457, 1480, 1477 ],
    [ 823, 204, 1493, 230 ],
    [ 232, 208, 1494, 1478 ],
    [ 209, 233, 235, 1495 ],
    [ 560, 1456, 588, 615 ],
    [ 213, 237, 239, 1497 ],
    [ 1458, 212, 262, 1498 ],
    [ 1460, 1479, 1480, 1500 ],
    [ 1462, 1481, 1088, 1502 ],
    [ 1464, 1162, 1482, 1202 ],
    [ 1466, 1483, 1484, 1504 ],
    [ 433, 1467, 467, 496 ],
    [ 1468, 284, 286, 309 ],
    [ 557, 469, 585, 500 ],
    [ 1471, 904, 318, 1505 ],
    [ 666, 1472, 700, 738 ],
    [ 1473, 381, 1134, 1506 ],
    [ 1474, 1485, 1486, 1507 ],
    [ 711, 1487, 1040, 1508 ],
    [ 1488, 1410, 1509, 1489 ],
    [ 403, 1041, 1490, 1510 ],
    [ 614, 638, 640, 1513 ],
    [ 261, 501, 286, 639 ],
    [ 1514, 859, 1538, 894 ],
    [ 1515, 1492, 581, 1516 ],
    [ 1517, 1402, 180, 203 ],
    [ 1245, 534, 202, 179 ],
    [ 1518, 532, 533, 561 ],
    [ 1496, 1519, 1520, 1540 ],
    [ 1315, 541, 598, 569 ],
    [ 145, 964, 1521, 1375 ],
    [ 83, 645, 101, 677 ],
    [ 1499, 82, 1522, 100 ],
    [ 1501, 1523, 1524, 1542 ],
    [ 1125, 1525, 1363, 1544 ],
    [ 1503, 616, 1526, 642 ],
    [ 870, 1527, 227, 46 ],
    [ 48, 973, 331, 50 ],
    [ 311, 339, 1215, 373 ],
    [ 1348, 1528, 1529, 1547 ],
    [ 562, 1530, 590, 617 ],
    [ 568, 597, 1531, 622 ],
    [ 1146, 1366, 1104, 1148 ],
    [ 1380, 1408, 1409, 1532 ],
    [ 1081, 1117, 1118, 1549 ],
    [ 1533, 1511, 1552, 1535 ],
    [ 1512, 1534, 1536, 1553 ],
    [ 437, 469, 585, 500 ],
    [ 560, 587, 1491, 615 ],
    [ 1556, 1537, 1568, 1557 ],
    [ 807, 240, 242, 265 ],
    [ 1558, 580, 631, 608 ],
    [ 1559, 1539, 1570, 734 ],
    [ 205, 229, 1571, 1170 ],
    [ 228, 204, 1493, 1572 ],
    [ 562, 589, 1575, 617 ],
    [ 512, 1560, 543, 514 ],
    [ 674, 705, 919, 744 ],
    [ 1374, 600, 1401, 920 ],
    [ 257, 69, 283, 85 ],
    [ 68, 256, 84, 70 ],
    [ 367, 711, 401, 435 ],
    [ 1541, 366, 434, 400 ],
    [ 805, 828, 1577, 847 ],
    [ 1543, 497, 873, 530 ],
    [ 893, 930, 1579, 969 ],
    [ 1545, 1561, 672, 1580 ],
    [ 1057, 188, 238, 214 ],
    [ 1546, 1562, 972, 935 ],
    [ 363, 395, 397, 484 ],
    [ 371, 403, 405, 1304 ],
    [ 1256, 1091, 1563, 1127 ],
    [ 670, 701, 1582, 740 ],
    [ 1548, 1048, 1123, 1583 ],
    [ 978, 866, 867, 980 ],
    [ 1139, 1105, 1564, 174 ],
    [ 1122, 1550, 1161, 1565 ],
    [ 1551, 975, 485, 1584 ],
    [ 1566, 1554, 416, 448 ],
    [ 1555, 516, 574, 1587 ],
    [ 959, 1004, 1005, 1094 ],
    [ 614, 638, 1619, 1513 ],
    [ 1588, 1567, 1621, 1589 ],
    [ 1590, 1569, 1623, 1591 ],
    [ 659, 632, 692, 1592 ],
    [ 1593, 1403, 1404, 1594 ],
    [ 1246, 1013, 1595, 1247 ],
    [ 1596, 1573, 1626, 1598 ],
    [ 1574, 1597, 1599, 409 ],
    [ 1600, 1576, 1628, 953 ],
    [ 571, 545, 194, 1629 ],
    [ 1601, 233, 235, 259 ],
    [ 232, 1602, 258, 1478 ],
    [ 102, 86, 368, 1050 ],
    [ 437, 469, 471, 1603 ],
    [ 468, 436, 499, 1634 ],
    [ 1604, 1105, 1564, 1605 ],
    [ 1578, 665, 737, 1636 ],
    [ 1606, 1324, 1385, 1607 ],
    [ 1581, 208, 1494, 1478 ],
    [ 1608, 336, 726, 688 ],
    [ 48, 973, 331, 478 ],
    [ 64, 975, 485, 93 ],
    [ 547, 516, 1080, 549 ],
    [ 1041, 1081, 1510, 1118 ],
    [ 755, 722, 749, 757 ],
    [ 1588, 1567, 1621, 1609 ],
    [ 410, 18, 1610, 27 ],
    [ 1611, 795, 845, 830 ],
    [ 674, 1612, 707, 744 ],
    [ 679, 713, 1127, 749 ],
    [ 1150, 1022, 154, 1152 ],
    [ 1384, 1087, 1089, 1124 ],
    [ 363, 1613, 1614, 484 ],
    [ 1615, 1585, 1644, 1617 ],
    [ 1586, 1616, 1618, 1504 ],
    [ 450, 222, 271, 248 ],
    [ 223, 1541, 249, 272 ],
    [ 887, 922, 1663, 960 ],
    [ 1167, 1129, 1254, 1214 ],
    [ 1052, 1620, 1092, 1645 ],
    [ 1646, 1622, 1666, 1647 ],
    [ 1648, 691, 1668, 1649 ],
    [ 1121, 1624, 1670, 1650 ],
    [ 1173, 1137, 1207, 1671 ],
    [ 522, 1625, 555, 524 ],
    [ 407, 523, 443, 475 ],
    [ 525, 1627, 391, 526 ],
    [ 411, 445, 527, 47 ],
    [ 528, 1630, 558, 530 ],
    [ 1631, 529, 531, 559 ],
    [ 1632, 638, 1619, 1513 ],
    [ 1633, 1090, 1651, 1279 ],
    [ 535, 1635, 280, 305 ],
    [ 1496, 1652, 1653, 1540 ],
    [ 537, 1637, 565, 539 ],
    [ 1140, 636, 637, 664 ],
    [ 938, 1638, 1673, 1654 ],
    [ 1518, 532, 1655, 1674 ],
    [ 517, 548, 550, 1675 ],
    [ 1639, 149, 151, 171 ],
    [ 19, 153, 28, 37 ],
    [ 1656, 1640, 1661, 1657 ],
    [ 1641, 824, 231, 255 ],
    [ 99, 19, 1658, 1676 ],
    [ 311, 1352, 1215, 373 ],
    [ 1642, 723, 1659, 758 ],
    [ 755, 1163, 749, 757 ],
    [ 1643, 1660, 1661, 1657 ],
    [ 173, 418, 195, 219 ],
    [ 366, 1662, 400, 1677 ],
    [ 267, 273, 293, 298 ],
    [ 274, 297, 299, 1679 ],
    [ 25, 378, 36, 1680 ],
    [ 1681, 1664, 1704, 1682 ],
    [ 1278, 1090, 1651, 1279 ],
    [ 1625, 1665, 524, 1626 ],
    [ 1627, 1667, 1706, 1683 ],
    [ 325, 411, 357, 387 ],
    [ 1684, 1669, 1707, 1685 ],
    [ 420, 388, 1686, 421 ],
    [ 1687, 553, 608, 581 ],
    [ 554, 1688, 415, 383 ],
    [ 1672, 1689, 1690, 555 ],
    [ 662, 1539, 696, 734 ],
    [ 596, 567, 621, 1691 ],
    [ 666, 698, 1692, 738 ],
    [ 1693, 793, 843, 819 ],
    [ 479, 1395, 510, 872 ],
    [ 1019, 978, 1148, 867 ],
    [ 1193, 1139, 1229, 1176 ],
    [ 169, 1230, 191, 215 ],
    [ 1625, 1665, 524, 1694 ],
    [ 1546, 896, 972, 935 ],
    [ 257, 282, 71, 85 ],
    [ 788, 91, 1695, 790 ],
    [ 128, 904, 318, 1505 ],
    [ 756, 1696, 787, 812 ],
    [ 1586, 1483, 1484, 1712 ],
    [ 1546, 896, 1697, 1713 ],
    [ 60, 244, 75, 268 ],
    [ 1678, 1698, 1699, 1715 ],
    [ 317, 347, 1424, 1701 ],
    [ 945, 1700, 1702, 947 ],
    [ 870, 34, 57, 46 ],
    [ 1719, 1703, 1727, 1720 ],
    [ 1721, 1705, 1729, 1722 ],
    [ 1672, 1689, 1731, 555 ],
    [ 390, 525, 582, 391 ],
    [ 445, 45, 47, 58 ],
    [ 392, 976, 882, 393 ],
    [ 857, 1708, 884, 858 ],
    [ 1709, 63, 92, 78 ],
    [ 1517, 178, 180, 203 ],
    [ 629, 1710, 657, 631 ],
    [ 635, 186, 187, 211 ],
    [ 1105, 1150, 174, 154 ],
    [ 90, 76, 1288, 92 ],
    [ 44, 1527, 57, 46 ],
    [ 87, 103, 646, 678 ],
    [ 846, 866, 867, 980 ],
    [ 848, 868, 869, 1224 ],
    [ 1711, 1309, 1028, 1335 ],
    [ 813, 836, 1598, 851 ],
    [ 861, 525, 422, 391 ],
    [ 1714, 486, 1440, 520 ],
    [ 1716, 1441, 1723, 1733 ],
    [ 1590, 1717, 1734, 1725 ],
    [ 1718, 1724, 1726, 1735 ],
    [ 918, 886, 953, 1737 ],
    [ 72, 59, 1747, 285 ],
    [ 287, 1728, 302, 276 ],
    [ 277, 1730, 304, 279 ],
    [ 281, 55, 84, 911 ],
    [ 56, 282, 71, 85 ],
    [ 916, 659, 730, 692 ],
    [ 110, 94, 419, 112 ],
    [ 44, 1527, 227, 46 ],
    [ 691, 659, 730, 917 ],
    [ 1022, 148, 710, 348 ],
    [ 196, 175, 220, 1347 ],
    [ 264, 1738, 289, 313 ],
    [ 281, 55, 84, 70 ],
    [ 367, 399, 712, 435 ],
    [ 1150, 1022, 1190, 1152 ],
    [ 413, 381, 1134, 1506 ],
    [ 850, 1368, 875, 903 ],
    [ 1627, 1739, 1706, 1749 ],
    [ 456, 424, 488, 1218 ],
    [ 1732, 1740, 1741, 1750 ],
    [ 433, 1467, 467, 1743 ],
    [ 990, 1742, 1744, 1099 ],
    [ 1338, 1035, 1113, 1745 ],
    [ 1736, 1369, 962, 1752 ],
    [ 842, 1746, 858, 843 ],
    [ 844, 1479, 1480, 1477 ],
    [ 329, 303, 1760, 330 ],
    [ 332, 306, 1762, 334 ],
    [ 747, 777, 1379, 1406 ],
    [ 1748, 1380, 1753, 1763 ],
    [ 315, 343, 345, 879 ],
    [ 905, 941, 1754, 1765 ],
    [ 1144, 1755, 1185, 1251 ],
    [ 1422, 1756, 1723, 1465 ],
    [ 1751, 989, 1239, 1768 ],
    [ 805, 1289, 829, 847 ],
    [ 1156, 1757, 1758, 1770 ],
    [ 893, 1290, 932, 969 ],
    [ 1009, 1049, 1759, 1089 ],
    [ 1071, 1032, 1110, 890 ],
    [ 892, 859, 1538, 894 ],
    [ 1515, 1492, 581, 1772 ],
    [ 1773, 1761, 1786, 1774 ],
    [ 1775, 120, 162, 703 ],
    [ 121, 619, 143, 163 ],
    [ 1020, 798, 359, 328 ],
    [ 133, 153, 28, 37 ],
    [ 327, 798, 359, 1070 ],
    [ 1348, 1528, 1381, 1547 ],
    [ 1408, 1488, 1532, 1789 ],
    [ 1764, 452, 1776, 482 ],
    [ 945, 909, 1702, 947 ],
    [ 1775, 120, 162, 142 ],
    [ 756, 1696, 1194, 812 ],
    [ 1245, 534, 455, 563 ],
    [ 1158, 1372, 1777, 1160 ],
    [ 1766, 1778, 785, 810 ],
    [ 1267, 786, 787, 812 ],
    [ 1767, 789, 1779, 814 ],
    [ 1769, 420, 482, 453 ],
    [ 1771, 1780, 1431, 1791 ],
    [ 971, 1016, 1017, 1782 ],
    [ 1293, 1781, 1783, 1294 ],
    [ 1142, 925, 1264, 492 ],
    [ 966, 1108, 1809, 1143 ],
    [ 1144, 1109, 1810, 1145 ],
    [ 1795, 1784, 1811, 1796 ],
    [ 609, 1785, 1812, 1396 ],
    [ 1545, 1787, 672, 1580 ],
    [ 253, 278, 974, 1813 ],
    [ 861, 358, 422, 391 ],
    [ 1256, 1091, 1563, 1814 ],
    [ 1795, 1784, 1552, 1796 ],
    [ 1788, 444, 506, 1815 ],
    [ 1558, 580, 1817, 608 ],
    [ 420, 1797, 453, 1800 ],
    [ 609, 1785, 1414, 1396 ],
    [ 910, 1798, 948, 988 ],
    [ 1545, 1787, 1819, 1580 ],
    [ 1711, 1309, 1028, 991 ],
    [ 963, 925, 1264, 492 ],
    [ 1341, 641, 642, 1820 ],
    [ 564, 591, 376, 344 ],
    [ 1790, 1576, 1628, 1821 ],
    [ 346, 709, 379, 348 ],
    [ 811, 834, 835, 1356 ],
    [ 350, 607, 383, 784 ],
    [ 813, 836, 837, 1823 ],
    [ 388, 1799, 1800, 447 ],
    [ 515, 1801, 1802, 565 ],
    [ 1792, 1803, 877, 906 ],
    [ 1804, 1793, 1826, 1806 ],
    [ 1794, 1805, 1807, 1827 ],
    [ 232, 208, 258, 1478 ],
    [ 560, 1456, 1491, 615 ],
    [ 1556, 1808, 1568, 1557 ],
    [ 1830, 881, 956, 1831 ],
    [ 1832, 1487, 1040, 1833 ],
    [ 1834, 1569, 1623, 1591 ],
    [ 659, 632, 692, 660 ],
    [ 589, 616, 617, 642 ],
    [ 1581, 208, 258, 1478 ],
    [ 209, 623, 235, 259 ],
    [ 1830, 881, 956, 913 ],
    [ 1719, 1703, 1835, 1720 ],
    [ 429, 169, 463, 191 ],
    [ 933, 896, 972, 1713 ],
    [ 456, 424, 763, 1218 ],
    [ 441, 473, 1836, 504 ],
    [ 1219, 1186, 1257, 1838 ],
    [ 1008, 1837, 1839, 1010 ],
    [ 1840, 1816, 1868, 1842 ],
    [ 502, 1841, 1655, 1674 ],
    [ 1843, 1818, 1270, 1844 ],
    [ 1801, 508, 977, 539 ],
    [ 1434, 1415, 1870, 1845 ],
    [ 990, 111, 1744, 1099 ],
    [ 1846, 630, 352, 658 ],
    [ 816, 934, 1847, 854 ],
    [ 1556, 1808, 1848, 1557 ],
    [ 1348, 1321, 1381, 1547 ],
    [ 1162, 1849, 1850, 1164 ],
    [ 1822, 1851, 1852, 1874 ],
    [ 1068, 1853, 1854, 1876 ],
    [ 1824, 1855, 592, 864 ],
    [ 508, 479, 539, 1470 ],
    [ 1825, 1856, 1857, 1879 ],
    [ 856, 878, 880, 1858 ],
    [ 907, 943, 1859, 1295 ],
    [ 1669, 1828, 1881, 1860 ],
    [ 1829, 850, 851, 875 ],
    [ 1590, 1569, 1623, 1725 ],
    [ 1736, 1861, 1896, 1752 ],
    [ 1771, 1862, 1897, 1791 ],
    [ 1883, 1863, 1860, 1575 ],
    [ 1576, 674, 953, 1737 ],
    [ 1632, 638, 640, 1513 ],
    [ 261, 284, 286, 639 ],
    [ 1588, 1567, 1898, 1589 ],
    [ 1590, 1569, 1734, 1725 ],
    [ 267, 291, 293, 1899 ],
    [ 1681, 1664, 1704, 1900 ],
    [ 1230, 1884, 1181, 337 ],
    [ 494, 445, 527, 1902 ],
    [ 498, 529, 531, 1451 ],
    [ 1719, 1864, 1727, 1885 ],
    [ 502, 532, 533, 1674 ],
    [ 1865, 1573, 1626, 1904 ],
    [ 1886, 1866, 1905, 1887 ],
    [ 1867, 390, 610, 1906 ],
    [ 1165, 1869, 1205, 1166 ],
    [ 479, 1395, 510, 480 ],
    [ 1167, 1179, 1206, 1168 ],
    [ 1019, 978, 1061, 1908 ],
    [ 106, 1871, 126, 108 ],
    [ 110, 354, 130, 112 ],
    [ 133, 26, 155, 37 ],
    [ 60, 73, 245, 268 ],
    [ 992, 1805, 1030, 993 ],
    [ 317, 1377, 349, 380 ],
    [ 1407, 777, 1379, 1406 ],
    [ 1872, 1816, 1868, 1909 ],
    [ 1788, 444, 506, 477 ],
    [ 1873, 1888, 692, 660 ],
    [ 1875, 1889, 1890, 1911 ],
    [ 1877, 686, 757, 151 ],
    [ 282, 307, 782, 1323 ],
    [ 1878, 288, 289, 313 ],
    [ 1880, 291, 293, 298 ],
    [ 1891, 1684, 1912, 1892 ],
    [ 1368, 294, 296, 319 ],
    [ 1893, 1882, 1914, 1894 ],
    [ 1739, 297, 299, 323 ],
    [ 1825, 1895, 1943, 1915 ],
    [ 1916, 1041, 1490, 1917 ],
    [ 1918, 1667, 1706, 1683 ],
    [ 1684, 1669, 1707, 1881 ],
    [ 1882, 1600, 1947, 1286 ],
    [ 842, 1746, 858, 1287 ],
    [ 243, 76, 1288, 92 ],
    [ 1556, 1537, 1568, 1919 ],
    [ 807, 240, 718, 265 ],
    [ 1920, 1467, 467, 1743 ],
    [ 809, 832, 1921, 466 ],
    [ 1338, 1035, 1113, 1076 ],
    [ 1036, 1337, 1077, 1114 ],
    [ 1045, 1083, 1922, 1120 ],
    [ 1901, 1923, 1349, 1949 ],
    [ 339, 371, 1924, 1950 ],
    [ 1903, 1925, 1082, 1118 ],
    [ 1095, 59, 88, 285 ],
    [ 666, 1472, 1692, 1952 ],
    [ 1499, 820, 118, 100 ],
    [ 1171, 661, 1926, 1172 ],
    [ 701, 1307, 740, 1928 ],
    [ 1012, 1927, 1929, 1014 ],
    [ 1843, 1204, 1270, 1241 ],
    [ 1907, 1930, 1931, 1051 ],
    [ 541, 512, 1932, 1955 ],
    [ 1769, 1933, 482, 453 ],
    [ 1804, 1793, 1934, 1806 ],
    [ 382, 414, 416, 1935 ],
    [ 1830, 881, 690, 913 ],
    [ 1910, 764, 1936, 1067 ],
    [ 535, 278, 974, 305 ],
    [ 1883, 1863, 1937, 1958 ],
    [ 1320, 1938, 1347, 1379 ],
    [ 945, 909, 987, 1939 ],
    [ 1940, 1913, 1961, 1941 ],
    [ 1942, 324, 386, 356 ],
    [ 1627, 1667, 1706, 1749 ],
    [ 1963, 1944, 1486, 1964 ],
    [ 1965, 1945, 1809, 1143 ],
    [ 394, 1946, 1390, 396 ],
    [ 1966, 1032, 1110, 890 ],
    [ 1967, 1567, 1898, 1589 ],
    [ 264, 1738, 289, 808 ],
    [ 1446, 1948, 1469, 1448 ],
    [ 752, 783, 871, 810 ],
    [ 805, 1289, 1577, 847 ],
    [ 1312, 1968, 1969, 1975 ],
    [ 1150, 1115, 154, 1152 ],
    [ 1117, 1154, 1155, 1976 ],
    [ 1119, 1156, 1157, 1758 ],
    [ 1158, 1121, 1777, 1160 ],
    [ 1137, 1400, 1174, 1979 ],
    [ 1162, 1125, 1850, 1164 ],
    [ 1383, 1351, 1970, 1980 ],
    [ 1165, 1128, 1982, 1166 ],
    [ 1951, 601, 147, 1343 ],
    [ 1167, 1129, 1254, 1168 ],
    [ 1119, 1156, 1752, 1758 ],
    [ 338, 310, 372, 1971 ],
    [ 1907, 1009, 1011, 1051 ],
    [ 140, 120, 1984, 703 ],
    [ 1953, 1972, 442, 408 ],
    [ 1973, 1869, 1982, 1166 ],
    [ 1954, 505, 405, 439 ],
    [ 1045, 1271, 1922, 1120 ],
    [ 1597, 407, 675, 443 ],
    [ 1199, 425, 507, 536 ],
    [ 1956, 1405, 1406, 1425 ],
    [ 767, 1417, 799, 1985 ],
    [ 1974, 1380, 1986, 1763 ],
    [ 420, 1797, 1686, 421 ],
    [ 1957, 836, 837, 1823 ],
    [ 1959, 1799, 1800, 447 ],
    [ 1615, 1960, 1987, 1617 ],
    [ 1974, 1962, 1753, 1763 ],
    [ 390, 525, 422, 391 ],
    [ 1144, 1755, 1185, 1145 ],
    [ 1795, 1511, 1552, 1796 ],
    [ 914, 883, 950, 1391 ],
    [ 683, 1039, 721, 1475 ],
    [ 1795, 1784, 1552, 1535 ],
    [ 246, 222, 1454, 511 ],
    [ 1920, 1467, 2007, 496 ],
    [ 809, 832, 495, 2008 ],
    [ 557, 469, 471, 1603 ],
    [ 468, 556, 1988, 1634 ],
    [ 1604, 1105, 1564, 174 ],
    [ 1296, 1989, 995, 1297 ],
    [ 577, 1388, 1990, 626 ],
    [ 1977, 1991, 1770, 1599 ],
    [ 1978, 1992, 1993, 2012 ],
    [ 571, 1994, 1995, 1629 ],
    [ 1873, 1888, 692, 1592 ],
    [ 1981, 1996, 451, 419 ],
    [ 1997, 1664, 2015, 1682 ],
    [ 1977, 1998, 1770, 2016 ],
    [ 1999, 370, 1042, 404 ],
    [ 1049, 1771, 1089, 1124 ],
    [ 2000, 1983, 2018, 2001 ],
    [ 1053, 1091, 1563, 1127 ],
    [ 2002, 742, 2019, 2003 ],
    [ 1997, 1664, 1704, 1900 ],
    [ 1137, 1400, 1174, 1138 ],
    [ 1458, 212, 262, 238 ],
    [ 508, 1447, 539, 1470 ],
    [ 1829, 850, 2004, 875 ],
    [ 329, 2005, 361, 330 ],
    [ 385, 418, 195, 1184 ],
    [ 1923, 1137, 1207, 1671 ],
    [ 1068, 1029, 1854, 1876 ],
    [ 508, 479, 1449, 1470 ],
    [ 1103, 1065, 1138, 2006 ],
    [ 625, 1411, 650, 1317 ],
    [ 1764, 452, 514, 482 ],
    [ 1496, 1652, 1520, 1540 ],
    [ 1517, 178, 2032, 454 ],
    [ 1840, 1816, 1868, 1909 ],
    [ 2022, 652, 654, 685 ],
    [ 2023, 1186, 2033, 1838 ],
    [ 1566, 1554, 416, 1935 ],
    [ 1474, 1485, 2024, 1964 ],
    [ 1408, 2009, 1532, 1789 ],
    [ 1822, 2025, 2026, 1874 ],
    [ 535, 1635, 974, 305 ],
    [ 2010, 1730, 304, 865 ],
    [ 2011, 1412, 2027, 2036 ],
    [ 1780, 411, 412, 387 ],
    [ 2013, 1426, 1469, 2037 ],
    [ 2014, 2009, 1532, 1509 ],
    [ 1121, 1624, 1160, 1123 ],
    [ 481, 452, 1776, 2038 ],
    [ 1125, 1301, 1363, 1544 ],
    [ 2017, 909, 987, 1939 ],
    [ 901, 1044, 2039, 981 ],
    [ 2028, 1678, 1679, 1699 ],
    [ 410, 18, 36, 27 ],
    [ 1280, 2020, 2041, 2029 ],
    [ 1418, 1175, 1607, 1459 ],
    [ 2021, 811, 1298, 835 ],
    [ 394, 362, 1390, 1359 ],
    [ 425, 1217, 459, 489 ],
    [ 2022, 652, 654, 1319 ],
    [ 1169, 1132, 1344, 159 ],
    [ 205, 824, 1571, 1170 ],
    [ 1171, 1135, 1926, 1172 ],
    [ 1173, 1137, 1949, 1174 ],
    [ 2030, 603, 1990, 626 ],
    [ 1318, 673, 743, 2031 ],
    [ 586, 237, 239, 1497 ],
    [ 512, 1560, 543, 2042 ],
    [ 2043, 1864, 1727, 1885 ],
    [ 1910, 764, 1107, 1067 ],
    [ 1068, 1029, 927, 1876 ],
    [ 687, 723, 1659, 2044 ],
    [ 2045, 1585, 1987, 1617 ],
    [ 651, 627, 2046, 653 ],
    [ 1974, 1380, 1753, 1763 ],
    [ 2034, 2047, 2048, 2063 ],
    [ 420, 1797, 453, 421 ],
    [ 2035, 1669, 1707, 1881 ],
    [ 64, 975, 485, 1584 ],
    [ 1326, 883, 1360, 1391 ],
    [ 1318, 1392, 743, 706 ],
    [ 445, 862, 47, 423 ],
    [ 446, 197, 1508, 507 ],
    [ 1903, 1081, 1510, 1118 ],
    [ 1875, 1889, 1890, 1200 ],
    [ 1103, 2049, 2050, 2006 ],
    [ 643, 1162, 1482, 1202 ],
    [ 1891, 2051, 1912, 1892 ],
    [ 1545, 1561, 672, 2052 ],
    [ 1615, 1960, 1644, 1617 ],
    [ 2053, 2040, 2067, 2054 ],
    [ 2055, 1689, 1690, 2056 ],
    [ 2057, 1884, 1181, 337 ],
    [ 1383, 1351, 1970, 1385 ],
    [ 2058, 310, 372, 340 ],
    [ 389, 49, 51, 427 ],
    [ 732, 768, 770, 1316 ],
    [ 1376, 1403, 1404, 1594 ],
    [ 1596, 1573, 1626, 1904 ],
    [ 1953, 1972, 442, 2059 ],
    [ 1351, 1418, 1385, 1353 ],
    [ 2011, 1412, 1413, 2036 ],
    [ 192, 571, 218, 194 ],
    [ 1315, 541, 2078, 569 ],
    [ 616, 641, 642, 1820 ],
    [ 1418, 2060, 1607, 1459 ],
    [ 618, 643, 644, 1238 ],
    [ 168, 645, 101, 119 ],
    [ 620, 103, 646, 123 ],
    [ 1843, 1204, 1270, 1844 ],
    [ 624, 647, 648, 2077 ],
    [ 2071, 2061, 2072, 1553 ],
    [ 517, 2062, 2079, 575 ],
    [ 625, 1411, 2080, 1317 ],
    [ 1512, 2061, 2072, 2081 ],
    [ 1883, 2073, 1860, 1958 ],
    [ 483, 395, 1614, 484 ],
    [ 394, 1946, 1390, 1359 ],
    [ 1586, 1616, 1484, 1504 ],
    [ 1393, 1412, 1413, 2036 ],
    [ 1546, 896, 972, 1713 ],
    [ 773, 745, 2074, 775 ],
    [ 1267, 786, 1194, 812 ],
    [ 1117, 1458, 1155, 1195 ],
    [ 1068, 1853, 927, 1876 ],
    [ 1639, 149, 602, 171 ],
    [ 687, 2064, 1659, 758 ],
    [ 2065, 2075, 2076, 2083 ],
    [ 705, 2066, 1439, 1461 ],
    [ 173, 418, 195, 1184 ],
    [ 1515, 2068, 2084, 1516 ],
    [ 1574, 2069, 1599, 409 ],
    [ 624, 2070, 648, 2077 ],
    [ 1302, 1383, 1332, 1364 ],
    [ 541, 1386, 1932, 1955 ],
    [ 708, 216, 1445, 241 ],
    [ 807, 240, 242, 2085 ],
    [ 1556, 1537, 1848, 1557 ],
    [ 2086, 1351, 1970, 1385 ],
    [ 1162, 1849, 1202, 1164 ],
    [ 2058, 310, 372, 1971 ],
    [ 889, 926, 2087, 965 ],
    [ 1167, 1179, 1254, 1214 ],
    [ 1180, 440, 503, 474 ],
    [ 1052, 1012, 1092, 1645 ],
    [ 1656, 1660, 1661, 2088 ],
    [ 1523, 2075, 2076, 2083 ],
    [ 1320, 747, 2089, 1379 ],
    [ 2090, 343, 345, 879 ],
    [ 1646, 2091, 2092, 1647 ],
    [ 910, 1798, 948, 2093 ],
    [ 2082, 839, 841, 854 ],
    [ 1643, 1660, 2100, 1657 ],
    [ 1318, 1392, 743, 2031 ],
    [ 870, 1527, 57, 46 ],
    [ 708, 216, 251, 241 ],
    [ 564, 314, 593, 344 ],
    [ 795, 780, 830, 806 ],
    [ 212, 188, 238, 214 ],
    [ 963, 925, 1010, 492 ],
    [ 169, 1230, 191, 1181 ],
    [ 625, 649, 2080, 1317 ],
    [ 1586, 1483, 1484, 1504 ],
    [ 1893, 2094, 1914, 1894 ],
    [ 1546, 1562, 972, 1713 ],
    [ 1974, 1962, 1986, 1763 ],
    [ 1462, 1481, 2102, 2095 ],
    [ 2096, 1560, 543, 514 ],
    [ 411, 445, 527, 1902 ],
    [ 1951, 601, 147, 167 ],
    [ 483, 395, 397, 431 ],
    [ 736, 182, 184, 578 ],
    [ 55, 390, 610, 1906 ],
    [ 1954, 505, 405, 1304 ],
    [ 1366, 978, 1061, 1908 ],
    [ 1468, 284, 286, 639 ],
    [ 1512, 2061, 2072, 1553 ],
    [ 687, 723, 1659, 758 ],
    [ 513, 2097, 753, 570 ],
    [ 1872, 1816, 1868, 1842 ],
    [ 624, 2070, 2107, 2077 ],
    [ 1997, 1664, 1704, 1682 ],
    [ 406, 1972, 442, 408 ],
    [ 2104, 1501, 2108, 1524 ],
    [ 1893, 2094, 1774, 1894 ],
    [ 2098, 1801, 1802, 565 ],
    [ 852, 1803, 877, 906 ],
    [ 1767, 2099, 791, 2105 ],
    [ 856, 878, 1387, 908 ],
    [ 1576, 886, 953, 1737 ],
    [ 1499, 820, 1522, 100 ],
    [ 102, 2101, 368, 1050 ],
    [ 1608, 336, 337, 369 ],
    [ 1656, 1660, 1661, 1657 ],
    [ 2090, 343, 345, 377 ],
    [ 1719, 1864, 1835, 1720 ],
    [ 1901, 2103, 1349, 1949 ],
    [ 571, 545, 1995, 1629 ],
    [ 1903, 1925, 1510, 1118 ],
    [ 433, 465, 2007, 496 ],
    [ 557, 584, 471, 500 ],
    [ 755, 722, 2109, 1203 ],
    [ 1656, 1660, 2100, 1657 ],
    [ 889, 2106, 2087, 2110 ],
    [ 2111, 1044, 940, 981 ],
    [ 2028, 1678, 2118, 1699 ],
    [ 1280, 2020, 1306, 2029 ],
    [ 44, 1527, 57, 2112 ],
    [ 2113, 1773, 2120, 1786 ],
    [ 2114, 347, 1424, 1701 ],
    [ 1718, 1724, 1726, 1283 ],
    [ 907, 943, 944, 1295 ],
    [ 1284, 1600, 1947, 1286 ],
    [ 844, 1479, 1480, 1500 ],
    [ 346, 148, 710, 348 ],
    [ 196, 573, 220, 1347 ],
    [ 502, 532, 1655, 1674 ],
    [ 635, 186, 187, 1178 ],
    [ 1362, 1395, 510, 480 ],
    [ 1597, 407, 675, 2115 ],
    [ 2116, 1757, 1758, 1770 ],
    [ 1878, 288, 289, 808 ],
    [ 1883, 2073, 1860, 1575 ],
    [ 1576, 886, 953, 919 ],
    [ 861, 525, 582, 391 ],
    [ 833, 647, 2107, 2077 ],
    [ 1843, 1818, 1270, 1241 ],
    [ 2000, 2117, 2018, 2123 ],
    [ 1242, 1006, 1272, 1047 ],
    [ 982, 1023, 1024, 2124 ],
    [ 1122, 1159, 1161, 1565 ],
    [ 2125, 1305, 2127, 1334 ],
    [ 275, 1728, 302, 276 ],
    [ 1632, 2119, 1619, 1513 ],
    [ 1588, 2121, 1621, 1589 ],
    [ 1590, 1717, 1623, 1725 ],
    [ 1000, 815, 853, 1002 ],
    [ 1355, 1001, 1003, 1444 ],
    [ 1966, 1032, 2128, 890 ],
    [ 892, 859, 931, 894 ],
    [ 128, 269, 318, 1505 ],
    [ 747, 777, 778, 1406 ],
    [ 1709, 63, 92, 220 ],
    [ 978, 866, 867, 891 ],
    [ 1139, 1105, 1564, 1605 ],
    [ 1551, 975, 485, 93 ],
    [ 1555, 516, 574, 549 ],
    [ 1180, 1213, 2129, 474 ],
    [ 1302, 1330, 1430, 1364 ],
    [ 307, 788, 335, 594 ],
    [ 541, 512, 569, 1955 ],
    [ 1433, 2122, 2130, 401 ],
    [ 912, 881, 956, 1831 ],
    [ 1171, 1135, 733, 695 ],
    [ 1559, 1539, 696, 734 ],
    [ 2111, 1044, 2039, 981 ],
    [ 1045, 1271, 1085, 2139 ],
    [ 1063, 941, 1754, 983 ],
    [ 1978, 2131, 2132, 2012 ],
    [ 651, 2126, 2046, 2133 ],
    [ 1020, 301, 359, 328 ],
    [ 1825, 1895, 1943, 1879 ],
    [ 317, 347, 1424, 380 ],
    [ 809, 432, 495, 2008 ],
    [ 433, 1467, 2007, 496 ],
    [ 2034, 929, 2048, 2134 ],
    [ 1748, 1380, 1986, 1763 ],
    [ 2135, 1481, 1088, 1502 ],
    [ 1348, 1528, 1381, 1349 ],
    [ 177, 534, 455, 179 ],
    [ 429, 461, 171, 191 ],
    [ 269, 1748, 1299, 1277 ],
    [ 537, 1637, 977, 539 ],
    [ 509, 576, 540, 566 ],
    [ 938, 900, 980, 1654 ],
    [ 959, 1056, 1005, 1043 ],
    [ 91, 107, 1336, 127 ],
    [ 1452, 567, 1745, 598 ],
    [ 121, 619, 143, 962 ],
    [ 2136, 745, 2074, 2137 ],
    [ 2138, 1049, 1759, 1089 ],
    [ 1880, 291, 293, 1899 ],
    [ 905, 941, 1754, 983 ],
    [ 1966, 1032, 1110, 1072 ],
    [ 1144, 1755, 1810, 1145 ],
    [ 1074, 1035, 1113, 1745 ],
    [ 1736, 1861, 962, 1752 ],
    [ 181, 735, 206, 2141 ],
    [ 736, 182, 1274, 207 ],
    [ 2053, 2040, 2067, 2142 ],
    [ 1429, 893, 1378, 932 ],
    [ 1963, 1485, 2024, 1964 ],
    [ 1566, 414, 416, 1935 ],
    [ 1965, 1108, 1183, 1143 ],
    [ 1766, 783, 785, 810 ],
    [ 1446, 1426, 1469, 2037 ],
    [ 1822, 2025, 1852, 1874 ],
    [ 1408, 2009, 1532, 1509 ],
    [ 1121, 1086, 1160, 1123 ],
    [ 1923, 1137, 1949, 1174 ],
    [ 666, 1472, 1692, 738 ],
    [ 1171, 661, 733, 695 ],
    [ 193, 1182, 2143, 2146 ],
    [ 315, 343, 936, 879 ],
    [ 910, 1798, 1097, 988 ],
    [ 1193, 1139, 1209, 1176 ],
    [ 568, 597, 599, 2147 ],
    [ 2144, 922, 923, 960 ],
    [ 125, 601, 147, 1343 ],
    [ 1045, 1083, 1085, 2139 ],
    [ 1369, 1156, 1752, 1758 ],
    [ 1290, 1374, 776, 1291 ],
    [ 487, 2140, 1322, 1292 ],
    [ 1293, 1781, 1325, 1294 ],
    [ 683, 1039, 1455, 1475 ],
    [ 1963, 1485, 1486, 1507 ],
    [ 1146, 1111, 1104, 1148 ],
    [ 1832, 1487, 1040, 1508 ],
    [ 893, 1290, 1579, 969 ],
    [ 1009, 1049, 1759, 2148 ],
    [ 228, 204, 1493, 230 ],
    [ 205, 229, 231, 1170 ],
    [ 1420, 2066, 1439, 1461 ],
    [ 1501, 2145, 1524, 2076 ],
    [ 2034, 2047, 2048, 2134 ],
    [ 1216, 424, 488, 458 ],
    [ 1103, 2049, 1138, 2006 ],
    [ 635, 186, 663, 211 ],
    [ 181, 735, 579, 183 ],
    [ 45, 56, 2149, 611 ],
    [ 1278, 2150, 1303, 1279 ],
    [ 938, 1638, 980, 1654 ],
    [ 1105, 1150, 174, 1244 ],
    [ 1130, 548, 550, 1675 ],
    [ 1249, 997, 658, 829 ],
    [ 1981, 110, 451, 419 ],
    [ 961, 1006, 1272, 1047 ],
    [ 568, 1102, 1531, 622 ],
    [ 1081, 1117, 2151, 1549 ],
    [ 1057, 2152, 238, 214 ],
    [ 1517, 1402, 2032, 454 ],
    [ 1462, 1481, 2102, 1502 ],
    [ 1913, 2025, 2026, 1874 ],
    [ 1121, 1086, 1670, 1650 ],
    [ 541, 1386, 569, 1955 ],
    [ 209, 623, 235, 1495 ],
    [ 697, 665, 737, 1636 ],
    [ 2153, 2155, 2019, 2157 ],
    [ 1333, 1305, 1367, 2158 ],
    [ 1436, 1417, 799, 1985 ],
    [ 898, 392, 913, 882 ],
    [ 2144, 922, 923, 2159 ],
    [ 301, 1098, 2160, 1131 ],
    [ 354, 848, 386, 356 ],
    [ 1289, 1273, 1340, 1371 ],
    [ 481, 452, 1776, 482 ],
    [ 1978, 2131, 1993, 2012 ],
    [ 2017, 909, 987, 947 ],
    [ 2154, 333, 335, 365 ],
    [ 1608, 336, 726, 369 ],
    [ 2043, 1864, 1727, 1720 ],
    [ 1721, 2156, 1729, 1722 ],
    [ 2035, 1669, 1707, 1685 ],
    [ 2136, 745, 802, 775 ],
    [ 1496, 1519, 1653, 2168 ],
    [ 1140, 636, 1177, 1141 ],
    [ 1394, 1361, 1812, 1396 ],
    [ 1625, 1596, 2161, 1694 ],
    [ 1829, 2162, 2004, 875 ],
    [ 329, 2005, 1760, 330 ],
    [ 1312, 1968, 1969, 2163 ],
    [ 762, 727, 2164, 763 ],
    [ 949, 921, 2172, 2166 ],
    [ 161, 2165, 1274, 207 ],
    [ 2167, 1154, 1155, 1195 ],
    [ 868, 893, 895, 932 ],
    [ 420, 388, 453, 1800 ],
    [ 1373, 1400, 1174, 1979 ],
    [ 2013, 1426, 1469, 1448 ],
    [ 1026, 989, 1239, 1027 ],
    [ 679, 755, 1127, 749 ],
    [ 363, 1613, 397, 484 ],
    [ 1418, 2060, 1437, 1459 ],
    [ 277, 1730, 304, 865 ],
    [ 1318, 673, 743, 706 ],
    [ 708, 216, 251, 226 ],
    [ 826, 303, 1760, 330 ],
    [ 1394, 1785, 1414, 1396 ],
    [ 1212, 1179, 1254, 1168 ],
    [ 1329, 1301, 1363, 1544 ],
    [ 589, 616, 1526, 642 ],
    [ 2169, 1662, 400, 1677 ],
    [ 2021, 811, 1298, 2174 ],
    [ 1189, 2170, 1225, 1260 ],
    [ 2171, 771, 772, 801 ],
    [ 986, 2173, 1336, 127 ],
    [ 1290, 774, 776, 803 ],
    [ 1473, 381, 447, 415 ],
    [ 571, 1994, 194, 1629 ],
    [ 990, 111, 113, 1099 ],
    [ 99, 19, 1658, 155 ],
    [ 1642, 723, 1659, 2044 ],
    [ 1460, 1479, 1480, 1477 ],
    [ 1326, 883, 950, 915 ],
    [ 103, 669, 123, 143 ],
    [ 277, 252, 304, 865 ],
    [ 1773, 1761, 1786, 2180 ],
    [ 1434, 1415, 1870, 1435 ],
    [ 1546, 1562, 1697, 1713 ],
    [ 1678, 1698, 2175, 1715 ],
    [ 332, 2176, 1762, 334 ],
    [ 153, 173, 37, 1382 ],
    [ 2023, 2177, 2033, 1838 ],
    [ 517, 2062, 550, 575 ],
    [ 1289, 1273, 847, 1371 ],
    [ 1978, 2131, 2132, 2178 ],
    [ 1122, 1159, 2179, 1565 ],
    [ 1420, 1438, 2189, 1461 ],
    [ 992, 951, 1807, 993 ],
    [ 767, 731, 2191, 769 ],
    [ 185, 87, 89, 105 ],
    [ 739, 656, 728, 690 ],
    [ 742, 771, 772, 1936 ],
    [ 746, 774, 776, 1291 ],
    [ 708, 201, 251, 226 ],
    [ 826, 303, 361, 330 ],
    [ 1326, 883, 950, 1391 ],
    [ 1397, 2185, 1416, 1149 ],
    [ 338, 2186, 372, 1971 ],
    [ 1714, 486, 1440, 1463 ],
    [ 2181, 2187, 830, 806 ],
    [ 833, 647, 648, 2077 ],
    [ 1100, 1062, 770, 1316 ],
    [ 2182, 2131, 2132, 2012 ],
    [ 577, 603, 1990, 626 ],
    [ 2188, 1159, 1161, 1565 ],
    [ 1978, 1992, 2132, 2012 ],
    [ 1840, 2183, 2192, 1842 ],
    [ 2184, 1866, 1905, 2193 ],
    [ 68, 256, 84, 911 ],
    [ 606, 580, 1817, 608 ],
    [ 1397, 2185, 1416, 1398 ],
    [ 1399, 2190, 158, 2196 ],
    [ 2197, 519, 521, 552 ],
    [ 107, 125, 766, 147 ],
    [ 764, 729, 1067, 765 ],
    [ 1245, 156, 455, 179 ],
    [ 177, 534, 202, 179 ],
    [ 394, 362, 1390, 396 ],
    [ 2022, 652, 2198, 685 ],
    [ 1151, 1296, 2199, 995 ],
    [ 2000, 1983, 2018, 2123 ],
    [ 1464, 1162, 1238, 1202 ],
    [ 102, 2101, 122, 104 ],
    [ 1180, 440, 2129, 474 ],
    [ 2144, 922, 1663, 960 ],
    [ 518, 1345, 1440, 1463 ],
    [ 1429, 1450, 1378, 932 ],
    [ 354, 848, 386, 1025 ],
    [ 1615, 1585, 1987, 2200 ],
    [ 1566, 414, 2201, 448 ],
    [ 1305, 2194, 1334, 1306 ],
    [ 2195, 1397, 1435, 1416 ],
    [ 701, 739, 2206, 1928 ],
    [ 1843, 1818, 2207, 1844 ],
    [ 1246, 2202, 1595, 1247 ],
    [ 136, 2190, 158, 2196 ],
    [ 683, 1039, 721, 754 ],
    [ 1276, 1192, 1263, 1228 ],
    [ 2203, 1312, 1370, 1339 ],
    [ 1063, 941, 1754, 1765 ],
    [ 1501, 2145, 1524, 1542 ],
    [ 2204, 1415, 1870, 1845 ],
    [ 959, 1056, 1005, 1094 ],
    [ 1681, 1664, 2015, 1682 ],
    [ 445, 862, 47, 58 ],
    [ 1103, 1065, 2050, 2006 ],
    [ 446, 197, 199, 221 ],
    [ 2205, 1333, 1069, 2127 ],
    [ 1365, 1147, 1149, 1250 ],
    [ 301, 98, 1070, 1131 ],
    [ 1457, 1151, 1153, 1031 ],
    [ 1541, 366, 434, 2208 ],
    [ 2209, 2194, 1334, 2210 ],
    [ 2211, 1456, 1491, 1476 ],
    [ 823, 204, 1493, 1572 ],
    [ 1246, 2202, 1015, 1247 ],
    [ 1766, 1778, 871, 810 ],
    [ 1545, 1561, 1819, 1580 ],
    [ 476, 444, 1058, 477 ],
    [ 192, 571, 920, 194 ],
    [ 2065, 2075, 2076, 2128 ],
    [ 1108, 1020, 1021, 359 ],
    [ 1501, 1523, 2216, 1542 ],
    [ 898, 2212, 913, 882 ],
    [ 306, 2213, 334, 2214 ],
    [ 1574, 1597, 2217, 409 ],
    [ 662, 694, 1570, 734 ],
    [ 693, 661, 733, 1172 ],
    [ 518, 1345, 1440, 520 ],
    [ 2197, 519, 521, 1292 ],
    [ 1422, 1441, 1723, 1465 ],
    [ 1503, 616, 617, 642 ],
    [ 264, 1738, 671, 313 ],
    [ 1790, 1576, 1628, 953 ],
    [ 1801, 508, 565, 539 ],
    [ 468, 556, 499, 470 ],
    [ 1578, 665, 737, 699 ],
    [ 468, 436, 1988, 1634 ],
    [ 1999, 370, 1042, 2218 ],
    [ 270, 294, 296, 1984 ],
    [ 2025, 2034, 1874, 2215 ],
    [ 786, 811, 1298, 2174 ],
    [ 1357, 362, 1390, 396 ],
    [ 606, 580, 1817, 2219 ],
    [ 2220, 1968, 1969, 2163 ],
    [ 949, 921, 2172, 1762 ],
    [ 2221, 1537, 1568, 1557 ],
    [ 1559, 1539, 1570, 2222 ],
    [ 2223, 1182, 2143, 2146 ],
    [ 2153, 2155, 2019, 2003 ],
    [ 1907, 1930, 1011, 1051 ],
    [ 1593, 1403, 2230, 1421 ],
    [ 1246, 1013, 1015, 1055 ],
    [ 1732, 1740, 2231, 1750 ],
    [ 1248, 1016, 1017, 1059 ],
    [ 1767, 789, 791, 2105 ],
    [ 1632, 638, 640, 668 ],
    [ 261, 284, 667, 639 ],
    [ 1266, 669, 123, 702 ],
    [ 704, 673, 743, 2031 ],
    [ 545, 515, 572, 1311 ],
    [ 596, 567, 1745, 598 ],
    [ 2136, 745, 2074, 775 ],
    [ 290, 266, 316, 761 ],
    [ 2220, 1968, 1969, 1975 ],
    [ 106, 90, 2224, 108 ],
    [ 2010, 1730, 304, 279 ],
    [ 1578, 2225, 737, 1636 ],
    [ 196, 573, 1073, 198 ],
    [ 1036, 1075, 2052, 1114 ],
    [ 1940, 1913, 1961, 1852 ],
    [ 1678, 2002, 2175, 1715 ],
    [ 2226, 1023, 1024, 1064 ],
    [ 332, 2176, 364, 334 ],
    [ 1499, 82, 118, 100 ],
    [ 701, 739, 740, 1928 ],
    [ 2195, 2227, 2235, 1416 ],
    [ 1189, 2170, 2054, 1260 ],
    [ 1355, 2228, 2236, 1444 ],
    [ 1997, 2229, 2015, 1682 ],
    [ 1280, 2020, 1306, 794 ],
    [ 795, 2187, 830, 1281 ],
    [ 1282, 1724, 1308, 1283 ],
    [ 1284, 1600, 1310, 1286 ],
    [ 545, 1285, 572, 1311 ],
    [ 842, 1746, 1313, 1287 ],
    [ 243, 76, 1288, 1314 ],
    [ 236, 212, 262, 1498 ],
    [ 901, 1044, 940, 981 ],
    [ 1233, 1198, 1218, 2237 ],
    [ 188, 741, 822, 190 ],
    [ 1601, 233, 235, 1495 ],
    [ 1289, 1338, 847, 1113 ],
    [ 564, 314, 376, 344 ],
    [ 1566, 414, 416, 448 ],
    [ 1296, 1989, 2238, 1297 ],
    [ 2232, 417, 634, 451 ],
    [ 547, 516, 574, 1587 ],
    [ 2066, 2053, 2234, 2239 ],
    [ 450, 2233, 271, 511 ],
    [ 1973, 1869, 1982, 2240 ],
    [ 2241, 2053, 2234, 2067 ],
    [ 2242, 946, 948, 2093 ],
    [ 2243, 1622, 2092, 1647 ],
    [ 1648, 691, 2250, 1649 ],
    [ 1125, 1301, 1363, 1331 ],
    [ 982, 1023, 2244, 2124 ],
    [ 764, 2245, 1067, 765 ],
    [ 1245, 156, 202, 179 ],
    [ 410, 378, 36, 1680 ],
    [ 1169, 137, 139, 159 ],
    [ 2241, 2053, 2234, 2239 ],
    [ 2246, 1761, 1786, 1774 ],
    [ 363, 395, 1614, 484 ],
    [ 223, 1541, 1251, 272 ],
    [ 1296, 1276, 2238, 1297 ],
    [ 1464, 2247, 1238, 1202 ],
    [ 102, 2101, 368, 104 ],
    [ 429, 169, 171, 191 ],
    [ 339, 371, 373, 1950 ],
    [ 1593, 2248, 2230, 1421 ],
    [ 1732, 2249, 2231, 1750 ],
    [ 1767, 2099, 791, 814 ],
    [ 852, 1803, 877, 2252 ],
    [ 2253, 1889, 1250, 1200 ],
    [ 643, 1162, 1238, 1202 ],
    [ 1351, 1418, 1385, 1607 ],
    [ 2251, 2254, 1934, 1806 ],
    [ 1788, 444, 1058, 477 ],
    [ 157, 1402, 180, 203 ],
    [ 1389, 1411, 650, 1317 ],
    [ 64, 77, 485, 1584 ],
    [ 402, 370, 1042, 2218 ],
    [ 850, 874, 875, 296 ],
    [ 852, 876, 877, 2252 ],
    [ 76, 63, 92, 220 ],
    [ 193, 1182, 2143, 1215 ],
    [ 2255, 2106, 2087, 2110 ],
    [ 816, 839, 1847, 854 ],
    [ 1804, 2254, 1934, 2256 ],
    [ 1276, 1236, 1263, 1228 ],
    [ 1175, 1139, 1229, 1176 ],
    [ 2204, 1415, 819, 1435 ],
    [ 938, 1638, 980, 126 ],
    [ 2125, 1305, 1367, 1334 ],
    [ 767, 1417, 2191, 769 ],
    [ 498, 1428, 531, 559 ],
    [ 232, 1602, 1494, 1478 ],
    [ 1095, 59, 1747, 285 ],
    [ 795, 2187, 830, 806 ],
    [ 958, 1001, 2236, 1444 ],
    [ 1586, 1616, 1484, 1712 ],
    [ 106, 1871, 2224, 108 ],
    [ 1578, 2225, 2257, 1636 ],
    [ 297, 1678, 2118, 1699 ],
    [ 1804, 2254, 1826, 1806 ],
    [ 976, 1018, 863, 1731 ],
    [ 1891, 1684, 1772, 1892 ],
    [ 269, 1748, 1505, 1277 ],
    [ 1999, 2258, 438, 404 ],
    [ 2000, 2117, 2259, 2123 ],
    [ 729, 1309, 1028, 991 ],
    [ 994, 1296, 1031, 995 ],
    [ 842, 818, 858, 843 ],
    [ 90, 76, 108, 92 ],
    [ 560, 587, 1491, 1476 ],
    [ 2243, 1622, 1666, 1647 ],
    [ 2181, 2187, 830, 1281 ],
    [ 1846, 630, 352, 1210 ],
    [ 2232, 417, 634, 1327 ],
    [ 2002, 2155, 2019, 2157 ],
    [ 2125, 1305, 1367, 2158 ],
    [ 306, 281, 334, 2214 ],
    [ 1785, 1773, 2120, 1786 ],
    [ 148, 128, 170, 318 ],
    [ 2260, 1705, 1729, 2261 ],
    [ 472, 440, 2129, 2262 ],
    [ 424, 1198, 1218, 2237 ],
    [ 1829, 2162, 851, 875 ],
    [ 1893, 1882, 1774, 1894 ],
    [ 2221, 1537, 1568, 1919 ],
    [ 1588, 2121, 1898, 1589 ],
    [ 773, 2263, 802, 775 ],
    [ 290, 2264, 792, 761 ],
    [ 762, 1216, 794, 763 ],
    [ 764, 2245, 796, 765 ],
    [ 767, 1417, 799, 769 ],
    [ 589, 616, 1526, 2265 ],
    [ 2169, 1662, 400, 368 ],
    [ 1355, 2228, 1003, 1444 ],
    [ 2114, 347, 1424, 380 ],
    [ 1920, 1467, 467, 496 ],
    [ 1581, 208, 258, 234 ],
    [ 350, 320, 827, 784 ],
    [ 1767, 789, 791, 814 ],
    [ 1397, 1365, 2266, 1398 ],
    [ 2104, 2267, 1502, 1524 ],
    [ 321, 1633, 353, 384 ],
    [ 1262, 1285, 572, 546 ],
    [ 325, 355, 412, 387 ],
    [ 557, 469, 471, 500 ],
    [ 72, 260, 1747, 285 ],
    [ 287, 250, 302, 276 ],
    [ 513, 542, 753, 570 ],
    [ 816, 839, 1847, 2269 ],
    [ 2268, 1828, 1881, 1860 ],
    [ 1525, 1913, 1961, 1941 ],
    [ 1903, 1081, 1082, 1118 ],
    [ 889, 2106, 928, 965 ],
    [ 1824, 1855, 2270, 864 ],
    [ 2022, 2271, 654, 685 ],
    [ 1625, 1665, 2161, 1694 ],
    [ 425, 1217, 536, 489 ],
    [ 1117, 1458, 1155, 1976 ],
    [ 1907, 1009, 1931, 1051 ],
    [ 994, 952, 2199, 995 ],
    [ 996, 954, 2163, 998 ],
    [ 1000, 957, 853, 1002 ],
    [ 1981, 110, 1136, 419 ],
    [ 967, 1013, 1015, 1247 ],
    [ 1877, 686, 757, 724 ],
    [ 2272, 19, 1658, 1676 ],
    [ 1739, 297, 299, 1679 ],
    [ 1942, 324, 386, 1025 ],
    [ 1923, 1137, 1207, 1174 ],
    [ 2273, 1275, 1325, 1294 ],
    [ 1977, 1991, 1770, 2016 ],
    [ 1399, 2190, 158, 138 ],
    [ 2203, 1312, 1114, 1969 ],
    [ 2274, 1895, 1943, 1879 ],
    [ 809, 432, 495, 466 ],
    [ 1293, 1275, 1783, 1294 ],
    [ 687, 2064, 725, 758 ],
    [ 788, 759, 1695, 790 ],
    [ 945, 1700, 987, 947 ],
    [ 1354, 878, 880, 908 ],
    [ 755, 1163, 2109, 1203 ],
    [ 1956, 1405, 1406, 1381 ],
    [ 1433, 2122, 369, 401 ],
    [ 1840, 1816, 2192, 1842 ],
    [ 181, 160, 206, 2141 ],
    [ 2053, 1189, 2067, 2142 ],
    [ 1766, 783, 871, 810 ],
    [ 961, 1006, 1272, 1243 ],
    [ 2188, 1159, 1161, 1201 ],
    [ 760, 789, 791, 2105 ],
    [ 910, 946, 948, 2093 ],
    [ 1026, 989, 1239, 1768 ],
    [ 1488, 1410, 2275, 1489 ],
    [ 403, 1041, 1490, 1917 ],
    [ 2045, 1585, 1987, 2200 ],
    [ 1305, 2194, 1334, 2210 ],
    [ 1026, 1237, 1066, 1027 ],
    [ 907, 1096, 1859, 1295 ],
    [ 990, 1742, 113, 1099 ],
    [ 1105, 132, 174, 1244 ],
    [ 1249, 997, 999, 829 ],
    [ 1355, 1001, 2236, 1444 ],
    [ 1767, 2099, 1779, 814 ],
    [ 515, 1801, 1802, 2276 ],
    [ 1771, 1780, 1897, 1791 ],
    [ 2277, 2047, 2048, 2134 ],
    [ 1965, 1945, 1183, 1143 ],
    [ 701, 1307, 2206, 1928 ],
    [ 1843, 1204, 2207, 1844 ],
    [ 2071, 2061, 1536, 1553 ],
    [ 2205, 1333, 2279, 2127 ],
    [ 1517, 1402, 180, 454 ],
    [ 35, 862, 47, 423 ],
    [ 410, 18, 36, 1680 ],
    [ 1217, 124, 166, 2280 ],
    [ 306, 2213, 2281, 2214 ],
    [ 1514, 859, 931, 894 ],
    [ 1515, 1492, 2084, 1516 ],
    [ 1543, 497, 558, 530 ],
    [ 1543, 497, 873, 899 ],
    [ 1576, 674, 953, 919 ],
    [ 1337, 1312, 1370, 1969 ],
    [ 1422, 1756, 1723, 1733 ],
    [ 1751, 989, 1239, 1027 ],
    [ 2243, 1622, 2092, 2282 ],
    [ 1648, 2278, 2250, 1649 ],
    [ 1918, 1667, 1706, 1749 ],
    [ 1121, 1086, 1160, 1650 ],
    [ 1216, 424, 488, 1218 ],
    [ 2211, 1456, 1491, 615 ],
    [ 1556, 1808, 1568, 1919 ],
    [ 1555, 516, 1080, 549 ],
    [ 577, 603, 1990, 2283 ],
    [ 2284, 921, 2172, 1762 ],
    [ 773, 2263, 2074, 775 ],
    [ 117, 1132, 1344, 159 ],
    [ 1719, 1703, 1727, 1885 ],
    [ 1523, 2075, 2076, 2128 ],
    [ 338, 310, 2285, 1971 ],
    [ 1108, 1020, 1021, 2287 ],
    [ 145, 2286, 1343, 1375 ],
    [ 2288, 1620, 1092, 1054 ],
    [ 2135, 1481, 2102, 2095 ],
    [ 2096, 1560, 543, 2042 ],
    [ 1721, 2156, 1729, 2261 ],
    [ 586, 237, 902, 263 ],
    [ 1736, 1369, 1896, 1752 ],
    [ 898, 2212, 937, 882 ],
    [ 901, 939, 2039, 981 ],
    [ 705, 2066, 2189, 1461 ],
    [ 996, 954, 2163, 657 ],
    [ 982, 2289, 1024, 2124 ],
    [ 1963, 1485, 1486, 1964 ],
    [ 1219, 1186, 2033, 1838 ],
    [ 990, 1742, 113, 131 ],
    [ 1446, 1426, 2290, 1448 ],
    [ 1824, 389, 592, 864 ],
    [ 1792, 1803, 877, 2252 ],
    [ 1825, 1856, 1943, 1879 ],
    [ 2291, 1740, 2231, 1750 ],
    [ 1446, 1948, 1469, 2037 ],
    [ 1354, 2292, 880, 908 ],
    [ 1593, 1403, 1404, 1421 ],
    [ 269, 1252, 1505, 1277 ],
    [ 1376, 1403, 2230, 1421 ],
    [ 2025, 2034, 2296, 2215 ],
    [ 2293, 160, 206, 183 ],
    [ 2028, 2294, 1679, 1699 ],
    [ 1280, 1255, 2041, 2029 ],
    [ 287, 1728, 312, 276 ],
    [ 290, 2264, 316, 292 ],
    [ 979, 1020, 1021, 2287 ],
    [ 606, 580, 631, 608 ],
    [ 2170, 691, 2250, 1649 ],
    [ 651, 2126, 2046, 653 ],
    [ 1795, 1511, 1552, 1535 ],
    [ 2045, 1585, 1644, 1617 ],
    [ 1407, 777, 778, 804 ],
    [ 49, 779, 62, 75 ],
    [ 282, 307, 782, 335 ],
    [ 1276, 1236, 1263, 2295 ],
    [ 1282, 1724, 1726, 1283 ],
    [ 1121, 1624, 1160, 1650 ],
    [ 290, 2264, 316, 761 ],
    [ 2260, 1705, 1729, 1722 ],
    [ 2113, 1773, 2120, 2298 ],
    [ 2299, 2040, 2067, 2054 ],
    [ 1515, 2068, 581, 1516 ],
    [ 2253, 1889, 1890, 1200 ],
    [ 1512, 2061, 1536, 1553 ],
    [ 1794, 1805, 1807, 993 ],
    [ 994, 1296, 2199, 995 ],
    [ 996, 2297, 2163, 998 ],
    [ 1000, 815, 853, 840 ],
    [ 1446, 1948, 2290, 1448 ],
    [ 498, 529, 2301, 1451 ],
    [ 2017, 909, 1702, 947 ],
    [ 2195, 2227, 1435, 1416 ],
    [ 838, 815, 853, 1002 ],
    [ 2255, 2106, 2087, 965 ],
    [ 472, 440, 2129, 474 ],
    [ 125, 145, 147, 1343 ],
    [ 1369, 1156, 1157, 1758 ],
    [ 1732, 1740, 2231, 2302 ],
    [ 1514, 2300, 931, 894 ],
    [ 1140, 1106, 637, 664 ],
    [ 1518, 532, 533, 1674 ],
    [ 1408, 1488, 1532, 1509 ],
    [ 2288, 1620, 1092, 1645 ],
    [ 2055, 1689, 1690, 555 ],
    [ 687, 2064, 1659, 2044 ],
    [ 1399, 2190, 2303, 138 ],
    [ 2203, 1312, 1370, 1969 ],
    [ 2274, 1895, 1857, 1879 ],
    [ 49, 779, 62, 2304 ],
    [ 2305, 1083, 1085, 1120 ],
    [ 1978, 1992, 2132, 2178 ],
    [ 1718, 1724, 1308, 1283 ],
    [ 2209, 2194, 1334, 1306 ],
    [ 1457, 1151, 1153, 1191 ],
    [ 1284, 1261, 1947, 1286 ],
    [ 1981, 1996, 1136, 419 ],
    [ 406, 1972, 442, 2059 ],
    [ 964, 1009, 1931, 1051 ],
    [ 1977, 1998, 1770, 1599 ],
    [ 522, 1625, 2306, 524 ],
    [ 1886, 2307, 1905, 1887 ],
    [ 1052, 1620, 1092, 1054 ],
    [ 1973, 1869, 1205, 1166 ],
    [ 666, 698, 1692, 1952 ],
    [ 1171, 661, 733, 1172 ],
    [ 1410, 1383, 1332, 1364 ],
    [ 1103, 2049, 1138, 1104 ],
    [ 1648, 2278, 1668, 1649 ],
    [ 1133, 576, 540, 566 ],
    [ 1517, 178, 180, 454 ],
    [ 2291, 1740, 1741, 1750 ],
    [ 517, 2062, 550, 1675 ],
    [ 1669, 1828, 1881, 2308 ],
    [ 2309, 1983, 2018, 2123 ],
    [ 982, 2289, 1024, 1064 ],
    [ 1880, 291, 322, 298 ],
    [ 1824, 389, 2270, 864 ],
    [ 153, 2310, 37, 1382 ],
    [ 1840, 2183, 1868, 1909 ],
    [ 996, 2297, 1033, 998 ],
    [ 1000, 815, 1037, 1002 ],
    [ 301, 98, 2160, 1131 ],
    [ 1302, 1383, 1430, 1364 ],
    [ 1049, 1087, 1089, 1431 ],
    [ 1597, 407, 409, 443 ],
    [ 1631, 529, 531, 1451 ],
    [ 2311, 1052, 1126, 1092 ],
    [ 1242, 1006, 1007, 1047 ],
    [ 1351, 1324, 1385, 1607 ],
    [ 1366, 978, 1148, 867 ],
    [ 518, 486, 1440, 520 ],
    [ 1422, 1441, 1723, 1733 ],
    [ 1751, 989, 1066, 1027 ],
    [ 2025, 2312, 1874, 2215 ],
    [ 1063, 941, 942, 983 ],
    [ 568, 1102, 599, 2147 ],
    [ 2272, 19, 1658, 155 ],
    [ 2182, 2131, 2132, 2178 ],
    [ 2184, 1866, 1905, 1887 ],
    [ 1078, 1039, 721, 1475 ],
    [ 1558, 580, 1817, 2219 ],
    [ 842, 818, 858, 1287 ],
    [ 2034, 929, 2048, 2063 ],
    [ 1429, 893, 895, 932 ],
    [ 925, 428, 492, 462 ],
    [ 1012, 1927, 1054, 1014 ],
    [ 1672, 1689, 1690, 2056 ],
    [ 984, 542, 753, 570 ],
    [ 1967, 1567, 1621, 1609 ],
    [ 773, 745, 2074, 2137 ],
    [ 425, 457, 536, 489 ],
    [ 1639, 149, 602, 2313 ],
    [ 2030, 603, 1990, 2283 ],
    [ 1290, 1374, 776, 803 ],
    [ 1473, 381, 1134, 415 ],
    [ 1574, 2069, 2217, 409 ],
    [ 525, 493, 2314, 526 ],
    [ 528, 497, 873, 530 ],
    [ 1687, 553, 608, 1423 ],
    [ 889, 2106, 2087, 965 ],
    [ 450, 2233, 1454, 511 ],
    [ 670, 1265, 1582, 740 ],
    [ 1656, 1640, 2100, 1657 ],
    [ 1433, 367, 2130, 401 ],
    [ 487, 2140, 521, 1292 ],
    [ 1977, 1991, 2315, 2016 ],
    [ 2205, 2316, 2279, 2127 ],
    [ 1354, 2292, 1387, 908 ],
    [ 600, 571, 920, 194 ],
    [ 350, 607, 383, 352 ],
    [ 2223, 1182, 2143, 1215 ],
    [ 487, 519, 521, 1292 ],
    [ 2111, 1044, 940, 1084 ],
    [ 1090, 1052, 1126, 2317 ],
    [ 2318, 834, 835, 849 ],
    [ 1578, 665, 2257, 1636 ],
    [ 662, 1539, 1570, 2222 ],
    [ 1422, 1756, 1442, 1465 ],
    [ 859, 1443, 885, 860 ],
    [ 625, 1411, 650, 682 ],
    [ 1193, 1227, 1209, 1176 ],
    [ 1226, 1192, 1263, 2295 ],
    [ 1289, 1338, 847, 1371 ],
    [ 1611, 795, 845, 821 ],
    [ 2138, 1049, 1759, 2148 ],
    [ 2319, 1018, 863, 1060 ],
    [ 2284, 921, 2172, 2166 ],
    [ 955, 997, 658, 829 ],
    [ 1999, 2258, 1042, 404 ],
    [ 1248, 1016, 1017, 1782 ],
    [ 1354, 878, 880, 1858 ],
    [ 1910, 2320, 1936, 1067 ],
    [ 2002, 2155, 2019, 2003 ],
    [ 1997, 2229, 1704, 1682 ],
    [ 1466, 1483, 1484, 1712 ],
    [ 1916, 1041, 1490, 1510 ],
    [ 1643, 1660, 1661, 2088 ],
    [ 2023, 2177, 1257, 1838 ],
    [ 996, 2297, 2163, 657 ],
    [ 982, 2289, 2244, 2124 ],
    [ 1057, 2152, 595, 214 ],
    [ 1957, 836, 837, 851 ],
    [ 1721, 1705, 1729, 2261 ],
    [ 2011, 1412, 1413, 1432 ],
    [ 1606, 1324, 1385, 1353 ],
    [ 554, 350, 2322, 383 ],
    [ 2104, 1501, 1502, 1524 ],
    [ 1886, 1866, 2321, 1887 ],
    [ 2251, 2254, 1934, 2256 ],
    [ 2154, 333, 335, 594 ],
    [ 2167, 1154, 1155, 1976 ],
    [ 1248, 1208, 1017, 1782 ],
    [ 1822, 1851, 2026, 1874 ],
    [ 1883, 1863, 1860, 1958 ],
    [ 275, 1728, 312, 276 ],
    [ 1293, 1275, 1325, 2323 ],
    [ 2324, 128, 170, 318 ],
    [ 366, 1662, 400, 368 ],
    [ 1525, 1913, 1961, 1852 ],
    [ 1122, 1550, 2179, 1565 ],
    [ 1840, 2183, 1868, 1842 ],
    [ 659, 1888, 692, 1592 ],
    [ 1615, 1585, 1987, 1617 ],
    [ 2030, 603, 605, 626 ],
    [ 1804, 1793, 1934, 2256 ],
    [ 468, 556, 499, 1634 ],
    [ 2035, 1669, 1892, 1881 ],
    [ 2082, 839, 1847, 854 ],
    [ 1804, 2254, 1934, 1806 ],
    [ 1399, 116, 158, 2196 ],
    [ 342, 314, 593, 344 ],
    [ 564, 314, 376, 924 ],
    [ 1093, 1056, 1005, 1043 ],
    [ 2011, 2325, 1413, 2036 ],
    [ 1566, 1554, 2201, 448 ],
    [ 321, 1633, 1356, 384 ],
    [ 1165, 1869, 1982, 2240 ],
    [ 1586, 1483, 1618, 1504 ],
    [ 628, 652, 2198, 685 ],
    [ 1496, 1652, 1653, 2168 ],
    [ 1773, 1893, 1786, 2180 ],
    [ 992, 1805, 1807, 993 ],
    [ 1246, 2202, 1015, 1055 ],
    [ 1348, 1321, 1529, 1547 ],
    [ 1886, 1866, 1905, 2193 ],
    [ 2195, 1397, 2235, 1416 ],
    [ 1593, 2248, 1404, 1421 ],
    [ 629, 1710, 1211, 631 ],
    [ 683, 719, 721, 1475 ],
    [ 1276, 1192, 1263, 2295 ],
    [ 1548, 1048, 1123, 1088 ],
    [ 498, 1428, 2301, 1451 ],
    [ 1326, 1358, 950, 1391 ],
    [ 1146, 1366, 1187, 1148 ],
    [ 1365, 1147, 1149, 1188 ],
    [ 1282, 1724, 1726, 1735 ],
    [ 2023, 1186, 1257, 1220 ],
    [ 1436, 1417, 2191, 769 ],
    [ 748, 779, 62, 2304 ],
    [ 2305, 1083, 1085, 2139 ],
    [ 1008, 1837, 1050, 1010 ],
    [ 2246, 1761, 1786, 2180 ],
    [ 509, 576, 1221, 566 ],
    [ 1222, 868, 869, 895 ],
    [ 1189, 1223, 2054, 1260 ],
    [ 1732, 2249, 1741, 1750 ],
    [ 1368, 294, 296, 1984 ],
    [ 1282, 1258, 1726, 1283 ],
    [ 338, 2186, 372, 340 ],
    [ 2197, 519, 1322, 1292 ],
    [ 153, 2310, 1350, 1382 ],
    [ 1259, 1096, 944, 1295 ],
    [ 1678, 2002, 1699, 1715 ],
    [ 1464, 2247, 1482, 1202 ],
    [ 72, 59, 88, 285 ],
    [ 1999, 370, 438, 404 ],
    [ 406, 374, 442, 2059 ],
    [ 2204, 1415, 1870, 1435 ],
    [ 1716, 1441, 1723, 1465 ],
    [ 441, 1453, 1836, 504 ],
    [ 562, 1530, 1575, 617 ],
    [ 338, 2186, 2285, 1971 ],
    [ 19, 153, 155, 37 ],
    [ 1865, 1573, 1626, 1598 ],
    [ 1600, 1576, 1628, 1821 ],
    [ 144, 124, 166, 2280 ],
    [ 2293, 160, 206, 2141 ],
    [ 1766, 783, 871, 897 ],
    [ 168, 99, 101, 677 ],
    [ 176, 197, 1508, 507 ],
    [ 525, 1627, 2314, 526 ],
    [ 852, 876, 2326, 2252 ],
    [ 145, 2286, 1521, 1375 ],
    [ 1420, 2066, 2189, 1461 ],
    [ 1501, 2145, 2216, 1542 ],
    [ 367, 711, 401, 1040 ],
    [ 2318, 834, 835, 1356 ],
    [ 1959, 1799, 1800, 2327 ],
    [ 2328, 2126, 2046, 2133 ],
    [ 1488, 2329, 1509, 1489 ],
    [ 1965, 1108, 1809, 1143 ],
    [ 2023, 1186, 1257, 1838 ],
    [ 887, 1269, 1663, 960 ],
    [ 959, 1004, 2330, 1043 ],
    [ 1977, 1998, 2315, 2016 ],
    [ 2205, 2316, 1069, 2127 ],
    [ 1533, 1511, 1552, 1796 ],
    [ 1165, 1869, 1982, 1166 ],
    [ 1167, 1179, 1254, 1168 ],
    [ 1452, 567, 621, 1691 ],
    [ 1693, 793, 843, 2331 ],
    [ 2332, 1472, 1692, 1952 ],
    [ 2014, 2009, 1532, 1789 ],
    [ 632, 2333, 1328, 633 ],
    [ 583, 556, 499, 1634 ],
    [ 2082, 839, 1847, 2269 ],
    [ 624, 647, 2107, 2077 ],
    [ 535, 278, 974, 1813 ],
    [ 2022, 2271, 2198, 685 ],
    [ 889, 926, 2087, 2110 ],
    [ 1471, 904, 318, 295 ],
    [ 1049, 1771, 1089, 1431 ],
    [ 165, 186, 663, 211 ],
    [ 2000, 2117, 2018, 2001 ],
    [ 1780, 411, 357, 387 ],
    [ 441, 1453, 475, 592 ],
    [ 697, 665, 2257, 1636 ],
    [ 389, 49, 864, 62 ],
    [ 1496, 1519, 1653, 1540 ],
    [ 2000, 1983, 2259, 2123 ],
    [ 662, 1539, 1570, 734 ],
    [ 1020, 301, 359, 1070 ],
    [ 1230, 1884, 1181, 2334 ],
    [ 914, 883, 1360, 1391 ],
    [ 98, 820, 1522, 100 ],
    [ 1144, 1109, 1185, 1251 ],
    [ 1967, 1567, 1621, 1589 ],
    [ 1721, 1705, 2335, 1722 ],
    [ 45, 2336, 58, 611 ],
    [ 1000, 957, 853, 840 ],
    [ 1393, 1412, 2027, 2036 ],
    [ 136, 2190, 158, 138 ],
    [ 1541, 366, 272, 400 ],
    [ 1646, 1622, 2092, 1647 ],
    [ 2337, 1652, 1653, 1540 ],
    [ 1825, 1895, 1857, 1879 ],
    [ 315, 855, 345, 377 ],
    [ 1627, 1739, 1706, 1683 ],
    [ 297, 1678, 1679, 1699 ],
    [ 392, 976, 882, 863 ],
    [ 517, 548, 2079, 575 ],
    [ 2319, 1018, 863, 1731 ],
    [ 1891, 2051, 1772, 1892 ],
    [ 2274, 1895, 1943, 1915 ],
    [ 2055, 1689, 1731, 555 ],
    [ 129, 149, 602, 2313 ],
    [ 306, 281, 2281, 2214 ],
    [ 1785, 1773, 2120, 2298 ],
    [ 1963, 1944, 2024, 1964 ],
    [ 277, 1730, 888, 865 ],
    [ 1625, 1596, 524, 1694 ],
    [ 1764, 452, 1776, 2038 ],
    [ 1140, 636, 637, 1141 ],
    [ 392, 976, 426, 393 ],
    [ 857, 1708, 890, 858 ],
    [ 2028, 2294, 2118, 1699 ],
    [ 2299, 2040, 2067, 2142 ],
    [ 1280, 1255, 1306, 2029 ],
    [ 2135, 1481, 2102, 1502 ],
    [ 460, 428, 492, 927 ],
    [ 929, 892, 968, 1300 ],
    [ 1512, 1534, 2072, 1553 ],
    [ 394, 1946, 430, 396 ],
    [ 2226, 1023, 1024, 2124 ],
    [ 1063, 1101, 1754, 983 ],
    [ 1012, 966, 1929, 1014 ],
    [ 464, 432, 495, 2008 ],
    [ 1719, 1864, 1727, 1720 ],
    [ 1474, 1485, 1486, 1964 ],
    [ 1633, 1090, 1303, 1279 ],
    [ 1901, 2103, 2338, 1949 ],
    [ 811, 321, 835, 1356 ],
    [ 1333, 1305, 2127, 1334 ],
    [ 275, 1728, 302, 2339 ],
    [ 2340, 600, 1401, 1419 ],
    [ 1068, 1853, 927, 1069 ],
    [ 823, 2341, 254, 230 ],
    [ 281, 256, 84, 911 ],
    [ 659, 1888, 692, 660 ],
    [ 1151, 1296, 1031, 995 ],
    [ 1248, 1016, 2342, 1059 ],
    [ 1086, 1048, 1123, 1583 ],
    [ 844, 1457, 1480, 1500 ],
    [ 1071, 1032, 2128, 890 ],
    [ 398, 366, 434, 2208 ],
    [ 407, 523, 443, 2343 ],
    [ 2344, 597, 599, 622 ],
    [ 410, 378, 1610, 27 ],
    [ 674, 1612, 919, 744 ],
    [ 2253, 1889, 1890, 1911 ],
    [ 1501, 1523, 1524, 2076 ],
    [ 809, 432, 1921, 466 ],
    [ 339, 2345, 373, 1950 ],
    [ 1278, 2150, 1651, 1279 ],
    [ 2104, 2267, 2108, 1524 ],
    [ 1641, 824, 231, 1170 ],
    [ 651, 2126, 684, 653 ],
    [ 1394, 1785, 1812, 1396 ],
    [ 1721, 2156, 2335, 1722 ],
    [ 1036, 1337, 2052, 1114 ],
    [ 2071, 2061, 2072, 2081 ],
    [ 1882, 1600, 1310, 1286 ],
    [ 1773, 1893, 1786, 1774 ],
    [ 2057, 1884, 1181, 2334 ],
    [ 2337, 1652, 1653, 2168 ],
    [ 992, 1805, 1807, 1827 ],
    [ 2066, 2053, 2234, 2067 ],
    [ 1320, 1938, 2089, 1379 ],
    [ 1646, 2091, 1666, 1647 ],
    [ 1337, 1312, 1114, 1969 ],
    [ 1545, 1787, 672, 2052 ],
    [ 45, 2336, 2149, 611 ],
    [ 1397, 2185, 2266, 1398 ],
    [ 852, 1803, 2326, 2252 ],
    [ 2098, 1801, 1802, 2276 ],
    [ 388, 1799, 1800, 2327 ],
    [ 2328, 2126, 2046, 653 ],
    [ 1488, 2329, 2275, 1489 ],
    [ 1053, 1091, 1563, 1814 ],
    [ 2277, 2047, 2048, 2063 ],
    [ 528, 1630, 873, 530 ],
    [ 406, 1972, 1046, 408 ],
    [ 1910, 2320, 1107, 1067 ],
    [ 1180, 440, 2129, 2262 ],
    [ 424, 1198, 1218, 1185 ],
    [ 1240, 1204, 1270, 1844 ],
    [ 938, 900, 1673, 1654 ],
    [ 780, 1267, 806, 781 ],
    [ 1125, 1525, 1363, 1331 ],
    [ 1913, 2025, 1852, 1874 ],
    [ 1397, 1365, 1416, 1149 ],
    [ 1875, 1889, 1250, 1200 ],
    [ 1156, 1757, 1758, 2346 ],
    [ 1100, 768, 2347, 800 ],
    [ 1081, 2348, 1118, 1549 ],
    [ 2349, 38, 331, 50 ],
    [ 375, 407, 675, 2115 ],
    [ 1646, 1622, 2092, 2282 ],
    [ 2188, 1159, 2179, 1565 ],
    [ 317, 1377, 1424, 1701 ],
    [ 2184, 1866, 2321, 1887 ],
    [ 1590, 1717, 1623, 1591 ],
    [ 1795, 1511, 1811, 1796 ],
    [ 476, 444, 506, 1815 ],
    [ 921, 306, 1762, 334 ],
    [ 2242, 946, 948, 988 ],
    [ 711, 1487, 1040, 1833 ],
    [ 1834, 1569, 1623, 1725 ],
    [ 1008, 963, 1839, 1010 ],
    [ 502, 1841, 533, 1674 ],
    [ 729, 949, 1028, 1335 ],
    [ 1775, 120, 1984, 703 ],
    [ 1883, 2073, 1937, 1958 ],
    [ 986, 2173, 109, 127 ],
    [ 1503, 616, 1526, 2265 ],
    [ 1771, 1862, 1431, 1791 ],
    [ 1867, 390, 610, 582 ],
    [ 850, 1368, 875, 296 ],
    [ 870, 1527, 57, 2112 ],
    [ 2170, 691, 1668, 1649 ],
    [ 1632, 2119, 640, 1513 ],
    [ 2053, 1189, 2067, 2054 ],
    [ 1684, 1669, 1892, 1881 ],
    [ 1515, 2068, 581, 1772 ],
    [ 1315, 1342, 2078, 569 ],
    [ 2268, 1828, 1881, 2308 ],
    [ 522, 490, 2306, 524 ],
    [ 217, 240, 242, 2085 ],
    [ 2086, 1351, 1970, 1980 ],
    [ 1399, 116, 2303, 138 ],
    [ 2025, 2312, 2296, 2215 ],
    [ 2291, 1740, 2231, 2302 ],
    [ 2311, 1052, 1126, 2317 ],
    [ 513, 2097, 544, 570 ],
    [ 2309, 1983, 2018, 2001 ],
    [ 1886, 2307, 2321, 1887 ],
    [ 509, 538, 540, 604 ],
    [ 771, 764, 1936, 1067 ],
    [ 2273, 1275, 1783, 1294 ],
    [ 651, 627, 2046, 2133 ],
    [ 2002, 742, 2019, 2157 ],
    [ 1957, 836, 1598, 851 ],
    [ 1794, 1805, 1030, 993 ],
    [ 1625, 1596, 524, 1626 ],
    [ 1514, 2300, 1538, 894 ],
    [ 1100, 1062, 2347, 800 ],
    [ 2116, 1757, 1758, 2346 ],
    [ 2349, 38, 331, 478 ],
    [ 1081, 2348, 2151, 1549 ],
    [ 1769, 420, 2350, 453 ],
    [ 1169, 1132, 139, 2351 ],
    [ 2352, 1408, 1409, 1532 ],
    [ 961, 2353, 1272, 1047 ],
    [ 1901, 1923, 2338, 1949 ],
    [ 287, 1728, 302, 2339 ],
    [ 2340, 600, 1401, 920 ],
    [ 823, 2341, 1493, 230 ],
    [ 887, 922, 923, 2159 ],
    [ 762, 1216, 2164, 763 ],
    [ 161, 2165, 184, 207 ],
    [ 2171, 771, 772, 1936 ],
    [ 959, 1056, 2330, 1043 ],
    [ 818, 793, 843, 2331 ],
    [ 2332, 1472, 1692, 738 ],
    [ 632, 2333, 660, 633 ],
    [ 1769, 1933, 2350, 453 ],
    [ 117, 1132, 139, 2351 ],
    [ 2352, 1408, 1409, 1427 ],
    [ 961, 2353, 1007, 1047 ],
    [ 2273, 1275, 1325, 2323 ],
    [ 554, 1688, 2322, 383 ],
    [ 2011, 2325, 2027, 2036 ],
    [ 2324, 128, 170, 150 ],
    [ 1248, 1208, 2342, 1059 ],
    [ 491, 523, 443, 2343 ],
    [ 2344, 597, 599, 2147 ],
    [ 339, 2345, 1924, 1950 ],
    [ 5, 5, 29, 20 ],
    [ 5, 5, 7, 13 ],
    [ 5, 5, 1, 2 ],
    [ 5, 5, 12, 6 ],
    [ 6, 29, 96, 80 ],
    [ 29, 20, 80, 65 ],
    [ 20, 7, 65, 52 ],
    [ 7, 13, 52, 15 ],
    [ 13, 1, 15, 22 ],
    [ 1, 2, 22, 31 ],
    [ 2, 12, 31, 41 ],
    [ 12, 6, 41, 96 ],
    [ 7, 13, 52, 40 ],
    [ 13, 29, 40, 30 ],
    [ 29, 20, 30, 21 ],
    [ 20, 12, 21, 14 ],
    [ 12, 6, 14, 96 ],
    [ 12, 6, 41, 8 ],
    [ 6, 1, 8, 3 ],
    [ 1, 2, 3, 4 ],
    [ 2, 7, 4, 9 ],
    [ 7, 13, 9, 40 ],
    [ 12, 6, 14, 8 ],
    [ 7, 13, 9, 15 ],
    [ 80, 65, 97, 81 ],
    [ 52, 15, 224, 200 ],
    [ 22, 31, 33, 43 ],
    [ 41, 96, 134, 114 ],
    [ 52, 40, 66, 53 ],
    [ 30, 21, 42, 32 ],
    [ 14, 96, 326, 300 ],
    [ 41, 8, 54, 67 ],
    [ 3, 4, 10, 11 ],
    [ 9, 40, 115, 135 ],
    [ 14, 8, 23, 16 ],
    [ 9, 15, 17, 24 ],
    [ 300, 97, 327, 301 ],
    [ 97, 81, 301, 275 ],
    [ 81, 224, 275, 250 ],
    [ 224, 200, 250, 225 ],
    [ 200, 33, 225, 201 ],
    [ 33, 43, 201, 177 ],
    [ 43, 134, 177, 156 ],
    [ 134, 114, 156, 136 ],
    [ 114, 97, 136, 116 ],
    [ 97, 81, 116, 98 ],
    [ 81, 66, 98, 82 ],
    [ 66, 53, 82, 68 ],
    [ 53, 42, 68, 55 ],
    [ 42, 32, 55, 390 ],
    [ 32, 326, 390, 358 ],
    [ 326, 300, 358, 327 ],
    [ 33, 43, 201, 56 ],
    [ 43, 54, 56, 69 ],
    [ 54, 67, 69, 83 ],
    [ 67, 10, 83, 99 ],
    [ 10, 11, 99, 117 ],
    [ 11, 115, 117, 137 ],
    [ 115, 135, 137, 157 ],
    [ 135, 42, 157, 178 ],
    [ 42, 32, 178, 44 ],
    [ 32, 23, 44, 34 ],
    [ 23, 16, 34, 25 ],
    [ 16, 10, 25, 18 ],
    [ 10, 11, 18, 19 ],
    [ 11, 17, 19, 26 ],
    [ 17, 24, 26, 35 ],
    [ 24, 33, 35, 45 ],
    [ 33, 43, 45, 177 ],
    [ 42, 32, 178, 390 ],
    [ 42, 32, 55, 44 ],
    [ 33, 43, 45, 56 ],
    [ 301, 275, 328, 302 ],
    [ 250, 225, 276, 251 ],
    [ 201, 177, 226, 202 ],
    [ 156, 136, 179, 158 ],
    [ 116, 98, 138, 118 ],
    [ 82, 68, 100, 84 ],
    [ 55, 390, 911, 582 ],
    [ 358, 327, 391, 359 ],
    [ 201, 56, 241, 283 ],
    [ 69, 83, 85, 101 ],
    [ 99, 117, 119, 139 ],
    [ 137, 157, 159, 180 ],
    [ 178, 44, 203, 227 ],
    [ 34, 25, 46, 36 ],
    [ 18, 19, 27, 28 ],
    [ 26, 35, 37, 47 ],
    [ 45, 177, 423, 455 ],
    [ 178, 390, 454, 422 ],
    [ 55, 44, 70, 57 ],
    [ 45, 56, 58, 71 ],
    [ 359, 328, 392, 360 ],
    [ 328, 302, 360, 329 ],
    [ 302, 276, 329, 303 ],
    [ 276, 251, 303, 277 ],
    [ 251, 226, 277, 252 ],
    [ 226, 202, 252, 228 ],
    [ 202, 179, 228, 204 ],
    [ 179, 158, 204, 181 ],
    [ 158, 138, 181, 160 ],
    [ 138, 118, 160, 140 ],
    [ 118, 100, 140, 120 ],
    [ 100, 84, 120, 701 ],
    [ 84, 911, 701, 739 ],
    [ 911, 582, 739, 912 ],
    [ 582, 391, 912, 881 ],
    [ 391, 359, 881, 392 ],
    [ 276, 251, 303, 290 ],
    [ 251, 241, 290, 266 ],
    [ 241, 283, 266, 308 ],
    [ 283, 85, 308, 336 ],
    [ 85, 101, 336, 121 ],
    [ 101, 119, 121, 141 ],
    [ 119, 139, 141, 161 ],
    [ 139, 159, 161, 182 ],
    [ 159, 180, 182, 205 ],
    [ 180, 203, 205, 229 ],
    [ 203, 227, 229, 253 ],
    [ 227, 46, 253, 278 ],
    [ 46, 36, 278, 48 ],
    [ 36, 27, 48, 38 ],
    [ 27, 28, 38, 39 ],
    [ 28, 37, 39, 49 ],
    [ 37, 47, 49, 425 ],
    [ 47, 423, 425, 457 ],
    [ 423, 455, 457, 487 ],
    [ 455, 179, 487, 519 ],
    [ 179, 158, 519, 181 ],
    [ 159, 180, 182, 518 ],
    [ 180, 454, 518, 486 ],
    [ 454, 422, 486, 456 ],
    [ 422, 391, 456, 424 ],
    [ 391, 359, 424, 392 ],
    [ 100, 84, 120, 102 ],
    [ 84, 70, 102, 86 ],
    [ 70, 57, 86, 72 ],
    [ 57, 46, 72, 59 ],
    [ 46, 36, 59, 48 ],
    [ 37, 47, 49, 60 ],
    [ 47, 58, 60, 73 ],
    [ 58, 71, 73, 87 ],
    [ 71, 85, 87, 103 ],
    [ 85, 101, 103, 121 ],
    [ 360, 329, 393, 361 ],
    [ 303, 277, 330, 304 ],
    [ 252, 228, 279, 254 ],
    [ 204, 181, 230, 206 ],
    [ 160, 140, 183, 162 ],
    [ 120, 701, 703, 740 ],
    [ 739, 912, 728, 690 ],
    [ 881, 392, 913, 882 ],
    [ 303, 290, 817, 792 ],
    [ 266, 308, 761, 726 ],
    [ 336, 121, 688, 655 ],
    [ 141, 161, 163, 184 ],
    [ 182, 205, 207, 231 ],
    [ 229, 253, 255, 280 ],
    [ 278, 48, 305, 331 ],
    [ 38, 39, 50, 51 ],
    [ 49, 425, 427, 459 ],
    [ 457, 487, 489, 521 ],
    [ 519, 181, 552, 579 ],
    [ 182, 518, 578, 551 ],
    [ 486, 456, 520, 488 ],
    [ 424, 392, 458, 426 ],
    [ 120, 102, 142, 122 ],
    [ 86, 72, 104, 88 ],
    [ 59, 48, 74, 61 ],
    [ 49, 60, 62, 75 ],
    [ 73, 87, 89, 105 ],
    [ 103, 121, 123, 143 ],
    [ 426, 393, 460, 428 ],
    [ 393, 361, 428, 394 ],
    [ 361, 330, 394, 362 ],
    [ 330, 304, 362, 332 ],
    [ 304, 279, 332, 306 ],
    [ 279, 254, 306, 281 ],
    [ 254, 230, 281, 256 ],
    [ 230, 206, 256, 232 ],
    [ 206, 183, 232, 208 ],
    [ 183, 162, 208, 1140 ],
    [ 162, 703, 1140, 1106 ],
    [ 703, 740, 1106, 771 ],
    [ 740, 728, 771, 764 ],
    [ 728, 690, 764, 729 ],
    [ 690, 913, 729, 949 ],
    [ 913, 882, 949, 914 ],
    [ 882, 393, 914, 883 ],
    [ 393, 361, 883, 857 ],
    [ 361, 817, 857, 842 ],
    [ 817, 792, 842, 818 ],
    [ 792, 761, 818, 793 ],
    [ 761, 726, 793, 762 ],
    [ 726, 688, 762, 727 ],
    [ 688, 655, 727, 689 ],
    [ 655, 163, 689, 656 ],
    [ 163, 184, 656, 209 ],
    [ 184, 207, 209, 233 ],
    [ 207, 231, 233, 257 ],
    [ 231, 255, 257, 282 ],
    [ 255, 280, 282, 307 ],
    [ 280, 305, 307, 333 ],
    [ 305, 331, 333, 363 ],
    [ 331, 50, 363, 395 ],
    [ 50, 51, 395, 429 ],
    [ 51, 427, 429, 461 ],
    [ 427, 459, 461, 491 ],
    [ 459, 489, 491, 523 ],
    [ 489, 521, 523, 554 ],
    [ 521, 552, 554, 350 ],
    [ 552, 579, 350, 607 ],
    [ 579, 183, 607, 630 ],
    [ 183, 162, 630, 1140 ],
    [ 163, 184, 656, 629 ],
    [ 184, 578, 629, 606 ],
    [ 578, 551, 606, 580 ],
    [ 551, 520, 580, 553 ],
    [ 520, 488, 553, 522 ],
    [ 488, 458, 522, 490 ],
    [ 458, 426, 490, 460 ],
    [ 183, 162, 208, 185 ],
    [ 162, 142, 185, 164 ],
    [ 142, 122, 164, 144 ],
    [ 122, 104, 144, 124 ],
    [ 104, 88, 124, 106 ],
    [ 88, 74, 106, 90 ],
    [ 74, 61, 90, 76 ],
    [ 61, 50, 76, 63 ],
    [ 50, 51, 63, 64 ],
    [ 51, 62, 64, 77 ],
    [ 62, 75, 77, 91 ],
    [ 75, 89, 91, 107 ],
    [ 89, 105, 107, 125 ],
    [ 105, 123, 125, 145 ],
    [ 123, 143, 145, 165 ],
    [ 143, 163, 165, 186 ],
    [ 163, 184, 186, 209 ],
    [ 183, 162, 630, 185 ],
    [ 163, 184, 186, 629 ],
    [ 428, 394, 462, 430 ],
    [ 362, 332, 396, 364 ],
    [ 306, 281, 334, 84 ],
    [ 256, 232, 70, 258 ],
    [ 208, 1140, 1478, 637 ],
    [ 1106, 771, 1141, 1107 ],
    [ 764, 729, 1067, 1028 ],
    [ 949, 914, 991, 950 ],
    [ 883, 857, 915, 884 ],
    [ 793, 762, 819, 794 ],
    [ 727, 689, 763, 728 ],
    [ 656, 209, 714, 680 ],
    [ 233, 257, 259, 283 ],
    [ 282, 307, 85, 335 ],
    [ 333, 363, 365, 397 ],
    [ 395, 429, 431, 463 ],
    [ 461, 491, 191, 443 ],
    [ 523, 554, 475, 415 ],
    [ 630, 1140, 1210, 1177 ],
    [ 656, 629, 690, 657 ],
    [ 553, 522, 581, 555 ],
    [ 490, 460, 524, 492 ],
    [ 208, 185, 234, 210 ],
    [ 164, 144, 105, 166 ],
    [ 124, 106, 146, 126 ],
    [ 63, 64, 78, 79 ],
    [ 77, 91, 93, 109 ],
    [ 107, 125, 127, 147 ],
    [ 145, 165, 167, 187 ],
    [ 186, 209, 211, 235 ],
    [ 630, 185, 658, 89 ],
    [ 186, 629, 1178, 1211 ],
    [ 492, 462, 525, 493 ],
    [ 462, 430, 493, 464 ],
    [ 430, 396, 464, 432 ],
    [ 396, 364, 432, 398 ],
    [ 364, 334, 398, 366 ],
    [ 334, 84, 366, 102 ],
    [ 70, 258, 86, 1632 ],
    [ 258, 1478, 1632, 638 ],
    [ 1478, 637, 638, 560 ],
    [ 637, 1141, 560, 1456 ],
    [ 1141, 1107, 1456, 1142 ],
    [ 1107, 1067, 1142, 925 ],
    [ 1067, 1028, 925, 1068 ],
    [ 1028, 991, 1068, 1029 ],
    [ 991, 950, 1029, 992 ],
    [ 950, 915, 992, 951 ],
    [ 915, 884, 951, 916 ],
    [ 884, 858, 916, 659 ],
    [ 858, 843, 659, 859 ],
    [ 843, 819, 859, 844 ],
    [ 819, 794, 844, 820 ],
    [ 794, 763, 820, 795 ],
    [ 763, 728, 795, 780 ],
    [ 728, 714, 780, 750 ],
    [ 714, 680, 750, 716 ],
    [ 680, 259, 716, 266 ],
    [ 259, 283, 266, 308 ],
    [ 85, 335, 336, 367 ],
    [ 335, 365, 367, 399 ],
    [ 365, 397, 399, 433 ],
    [ 397, 431, 433, 465 ],
    [ 431, 463, 465, 494 ],
    [ 463, 191, 494, 445 ],
    [ 191, 443, 445, 45 ],
    [ 443, 475, 45, 56 ],
    [ 475, 415, 56, 449 ],
    [ 415, 383, 449, 417 ],
    [ 383, 352, 417, 269 ],
    [ 352, 1210, 269, 1252 ],
    [ 1210, 1177, 1252, 1212 ],
    [ 1177, 1141, 1212, 1179 ],
    [ 1141, 1107, 1179, 1142 ],
    [ 763, 728, 795, 764 ],
    [ 690, 657, 729, 691 ],
    [ 657, 631, 691, 659 ],
    [ 631, 608, 659, 632 ],
    [ 608, 581, 632, 609 ],
    [ 581, 555, 609, 55 ],
    [ 555, 524, 55, 390 ],
    [ 524, 492, 390, 525 ],
    [ 70, 258, 86, 72 ],
    [ 258, 234, 72, 260 ],
    [ 234, 210, 260, 236 ],
    [ 210, 105, 236, 212 ],
    [ 105, 166, 212, 188 ],
    [ 166, 146, 188, 168 ],
    [ 146, 126, 168, 148 ],
    [ 126, 108, 148, 128 ],
    [ 108, 92, 128, 110 ],
    [ 92, 78, 110, 94 ],
    [ 78, 79, 94, 95 ],
    [ 79, 93, 95, 111 ],
    [ 93, 109, 111, 129 ],
    [ 109, 127, 129, 149 ],
    [ 127, 147, 149, 169 ],
    [ 147, 167, 169, 189 ],
    [ 167, 187, 189, 213 ],
    [ 187, 211, 213, 237 ],
    [ 211, 235, 237, 261 ],
    [ 235, 259, 261, 284 ],
    [ 259, 283, 284, 308 ],
    [ 383, 352, 417, 110 ],
    [ 352, 658, 110, 354 ],
    [ 658, 89, 354, 107 ],
    [ 105, 166, 125, 188 ],
    [ 167, 187, 189, 1180 ],
    [ 187, 1178, 1180, 1213 ],
    [ 1178, 1211, 1213, 1253 ],
    [ 1211, 631, 1253, 892 ],
    [ 631, 608, 892, 632 ],
    [ 493, 464, 526, 495 ],
    [ 432, 398, 466, 434 ],
    [ 366, 102, 400, 368 ],
    [ 86, 1632, 1050, 1619 ],
    [ 638, 560, 1513, 1491 ],
    [ 1456, 1142, 615, 1264 ],
    [ 925, 1068, 492, 927 ],
    [ 1029, 992, 1069, 1030 ],
    [ 951, 916, 993, 730 ],
    [ 659, 859, 917, 885 ],
    [ 844, 820, 860, 845 ],
    [ 750, 716, 781, 316 ],
    [ 336, 367, 369, 401 ],
    [ 399, 433, 435, 467 ],
    [ 465, 494, 496, 527 ],
    [ 56, 449, 611, 634 ],
    [ 417, 269, 1327, 1299 ],
    [ 1252, 1212, 1277, 1254 ],
    [ 1179, 1142, 1214, 1010 ],
    [ 795, 764, 821, 796 ],
    [ 729, 691, 765, 730 ],
    [ 609, 55, 633, 610 ],
    [ 260, 236, 285, 262 ],
    [ 168, 148, 190, 170 ],
    [ 128, 110, 150, 130 ],
    [ 94, 95, 112, 113 ],
    [ 111, 129, 131, 151 ],
    [ 149, 169, 171, 191 ],
    [ 189, 213, 215, 239 ],
    [ 237, 261, 263, 286 ],
    [ 284, 308, 309, 337 ],
    [ 354, 107, 112, 766 ],
    [ 125, 188, 797, 822 ],
    [ 189, 1180, 1181, 503 ],
    [ 1213, 1253, 474, 968 ],
    [ 892, 632, 1300, 1328 ],
    [ 391, 526, 583, 556 ],
    [ 526, 495, 556, 528 ],
    [ 495, 466, 528, 497 ],
    [ 466, 434, 497, 468 ],
    [ 434, 400, 468, 436 ],
    [ 400, 368, 436, 1633 ],
    [ 368, 1050, 1633, 1090 ],
    [ 1050, 1619, 1090, 1052 ],
    [ 1619, 1513, 1052, 1620 ],
    [ 1513, 1491, 1620, 1588 ],
    [ 1491, 615, 1588, 1567 ],
    [ 615, 1264, 1567, 1556 ],
    [ 1264, 492, 1556, 1808 ],
    [ 492, 927, 1808, 966 ],
    [ 927, 1069, 966, 1108 ],
    [ 1069, 1030, 1108, 1020 ],
    [ 1030, 993, 1020, 798 ],
    [ 993, 730, 798, 994 ],
    [ 730, 917, 994, 952 ],
    [ 917, 885, 952, 918 ],
    [ 885, 860, 918, 886 ],
    [ 860, 845, 886, 870 ],
    [ 845, 830, 870, 34 ],
    [ 830, 806, 34, 25 ],
    [ 806, 781, 25, 378 ],
    [ 781, 316, 378, 887 ],
    [ 316, 761, 887, 922 ],
    [ 761, 726, 922, 959 ],
    [ 726, 369, 959, 1004 ],
    [ 369, 401, 1004, 437 ],
    [ 401, 435, 437, 469 ],
    [ 435, 467, 469, 498 ],
    [ 467, 496, 498, 529 ],
    [ 496, 527, 529, 557 ],
    [ 527, 47, 557, 584 ],
    [ 47, 58, 584, 613 ],
    [ 58, 611, 613, 636 ],
    [ 611, 634, 636, 1394 ],
    [ 634, 1327, 1394, 1361 ],
    [ 1327, 1299, 1361, 1329 ],
    [ 1299, 1277, 1329, 1301 ],
    [ 1277, 1254, 1301, 1278 ],
    [ 1254, 1214, 1278, 1090 ],
    [ 1214, 1010, 1090, 1052 ],
    [ 1010, 492, 1052, 1012 ],
    [ 492, 927, 1012, 966 ],
    [ 860, 845, 886, 861 ],
    [ 845, 821, 861, 358 ],
    [ 821, 796, 358, 327 ],
    [ 796, 765, 327, 798 ],
    [ 765, 730, 798, 767 ],
    [ 730, 692, 767, 731 ],
    [ 692, 660, 731, 693 ],
    [ 660, 633, 693, 661 ],
    [ 633, 610, 661, 635 ],
    [ 610, 582, 635, 612 ],
    [ 582, 391, 612, 583 ],
    [ 400, 368, 436, 402 ],
    [ 368, 104, 402, 370 ],
    [ 104, 88, 370, 338 ],
    [ 88, 285, 338, 310 ],
    [ 285, 262, 310, 287 ],
    [ 262, 238, 287, 250 ],
    [ 238, 214, 250, 225 ],
    [ 214, 190, 225, 216 ],
    [ 190, 170, 216, 192 ],
    [ 170, 150, 192, 172 ],
    [ 150, 130, 172, 152 ],
    [ 130, 112, 152, 132 ],
    [ 112, 113, 132, 133 ],
    [ 113, 131, 133, 153 ],
    [ 131, 151, 153, 173 ],
    [ 151, 171, 173, 193 ],
    [ 171, 191, 193, 217 ],
    [ 191, 215, 217, 240 ],
    [ 215, 239, 240, 264 ],
    [ 239, 263, 264, 288 ],
    [ 263, 286, 288, 311 ],
    [ 286, 309, 311, 339 ],
    [ 309, 337, 339, 371 ],
    [ 337, 369, 371, 403 ],
    [ 369, 401, 403, 437 ],
    [ 611, 634, 636, 662 ],
    [ 634, 451, 662, 694 ],
    [ 451, 419, 694, 732 ],
    [ 419, 112, 732, 768 ],
    [ 112, 766, 768, 133 ],
    [ 766, 797, 133, 26 ],
    [ 797, 822, 26, 35 ],
    [ 822, 190, 35, 862 ],
    [ 190, 170, 862, 192 ],
    [ 171, 191, 193, 1182 ],
    [ 191, 1181, 1182, 339 ],
    [ 1181, 503, 339, 371 ],
    [ 503, 474, 371, 505 ],
    [ 474, 968, 505, 1302 ],
    [ 968, 1300, 1302, 1330 ],
    [ 1300, 1328, 1330, 1362 ],
    [ 1328, 633, 1362, 1395 ],
    [ 633, 610, 1395, 635 ],
    [ 556, 528, 470, 558 ],
    [ 497, 468, 530, 499 ],
    [ 436, 1633, 1634, 1651 ],
    [ 1090, 1052, 1279, 1092 ],
    [ 1620, 1588, 1645, 1621 ],
    [ 1567, 1556, 1589, 1568 ],
    [ 1808, 966, 1557, 1809 ],
    [ 1108, 1020, 1143, 359 ],
    [ 798, 994, 1070, 1031 ],
    [ 952, 918, 995, 953 ],
    [ 886, 870, 1737, 57 ],
    [ 378, 887, 1680, 1663 ],
    [ 922, 959, 960, 1005 ],
    [ 1004, 437, 1094, 585 ],
    [ 469, 498, 500, 531 ],
    [ 529, 557, 559, 585 ],
    [ 584, 613, 500, 637 ],
    [ 636, 1394, 1141, 1414 ],
    [ 1361, 1329, 1396, 1363 ],
    [ 1301, 1278, 1331, 1303 ],
    [ 1012, 966, 1054, 1183 ],
    [ 886, 861, 919, 582 ],
    [ 798, 767, 328, 799 ],
    [ 731, 693, 769, 733 ],
    [ 661, 635, 695, 663 ],
    [ 612, 583, 211, 499 ],
    [ 436, 402, 470, 438 ],
    [ 370, 338, 404, 372 ],
    [ 310, 287, 340, 312 ],
    [ 216, 192, 241, 218 ],
    [ 172, 152, 194, 174 ],
    [ 132, 133, 154, 155 ],
    [ 153, 173, 37, 195 ],
    [ 193, 217, 219, 242 ],
    [ 240, 264, 265, 289 ],
    [ 288, 311, 313, 341 ],
    [ 339, 371, 373, 405 ],
    [ 403, 437, 439, 471 ],
    [ 636, 662, 664, 696 ],
    [ 694, 732, 734, 770 ],
    [ 768, 133, 800, 28 ],
    [ 862, 192, 58, 920 ],
    [ 193, 1182, 1184, 1215 ],
    [ 505, 1302, 1304, 1332 ],
    [ 1330, 1362, 1364, 510 ],
    [ 1395, 635, 872, 187 ],
    [ 499, 470, 261, 501 ],
    [ 470, 558, 501, 586 ],
    [ 558, 530, 586, 237 ],
    [ 530, 499, 237, 1496 ],
    [ 499, 1634, 1496, 1652 ],
    [ 1634, 1651, 1652, 1672 ],
    [ 1651, 1279, 1672, 1689 ],
    [ 1279, 1092, 1689, 1625 ],
    [ 1092, 1645, 1625, 1665 ],
    [ 1645, 1621, 1665, 1646 ],
    [ 1621, 1589, 1646, 1622 ],
    [ 1589, 1568, 1622, 1590 ],
    [ 1568, 1557, 1590, 1569 ],
    [ 1557, 1809, 1569, 1830 ],
    [ 1809, 1143, 1830, 881 ],
    [ 1143, 359, 881, 1144 ],
    [ 359, 1070, 1144, 1109 ],
    [ 1070, 1031, 1109, 1071 ],
    [ 1031, 995, 1071, 1032 ],
    [ 995, 953, 1032, 842 ],
    [ 953, 1737, 842, 1746 ],
    [ 1737, 57, 1746, 72 ],
    [ 46, 36, 59, 1719 ],
    [ 36, 1680, 1719, 1703 ],
    [ 1680, 1663, 1703, 1681 ],
    [ 1663, 960, 1681, 1664 ],
    [ 960, 1005, 1664, 1167 ],
    [ 1005, 1094, 1167, 1129 ],
    [ 1094, 585, 1129, 614 ],
    [ 585, 500, 614, 638 ],
    [ 500, 531, 638, 560 ],
    [ 531, 559, 560, 587 ],
    [ 559, 585, 587, 614 ],
    [ 500, 637, 638, 560 ],
    [ 1141, 1414, 1456, 1434 ],
    [ 1414, 1396, 1434, 1415 ],
    [ 1396, 1363, 1415, 1397 ],
    [ 1363, 1331, 1397, 1365 ],
    [ 1331, 1303, 1365, 1333 ],
    [ 1303, 1279, 1333, 1305 ],
    [ 1279, 1092, 1305, 1280 ],
    [ 1092, 1054, 1280, 1255 ],
    [ 1054, 1183, 1255, 1216 ],
    [ 1183, 1143, 1216, 424 ],
    [ 1143, 359, 424, 1144 ],
    [ 995, 953, 1032, 996 ],
    [ 953, 919, 996, 954 ],
    [ 919, 582, 954, 912 ],
    [ 328, 799, 360, 823 ],
    [ 799, 769, 823, 204 ],
    [ 769, 733, 204, 181 ],
    [ 733, 695, 181, 735 ],
    [ 695, 663, 735, 697 ],
    [ 663, 211, 697, 665 ],
    [ 211, 499, 665, 261 ],
    [ 530, 499, 237, 261 ],
    [ 470, 438, 501, 472 ],
    [ 438, 404, 472, 440 ],
    [ 404, 372, 440, 406 ],
    [ 372, 340, 406, 374 ],
    [ 340, 312, 374, 342 ],
    [ 312, 276, 342, 314 ],
    [ 276, 251, 314, 290 ],
    [ 241, 218, 266, 243 ],
    [ 218, 194, 243, 76 ],
    [ 194, 174, 76, 196 ],
    [ 174, 154, 196, 175 ],
    [ 154, 155, 175, 176 ],
    [ 155, 37, 176, 197 ],
    [ 37, 195, 197, 60 ],
    [ 195, 219, 60, 244 ],
    [ 219, 242, 244, 267 ],
    [ 242, 265, 267, 291 ],
    [ 265, 289, 291, 315 ],
    [ 289, 313, 315, 343 ],
    [ 313, 341, 343, 375 ],
    [ 341, 373, 375, 407 ],
    [ 373, 405, 407, 441 ],
    [ 405, 439, 441, 473 ],
    [ 439, 471, 473, 502 ],
    [ 471, 500, 502, 532 ],
    [ 500, 531, 532, 560 ],
    [ 500, 637, 638, 666 ],
    [ 637, 664, 666, 698 ],
    [ 664, 696, 698, 736 ],
    [ 696, 734, 736, 182 ],
    [ 734, 770, 182, 205 ],
    [ 770, 800, 205, 824 ],
    [ 800, 28, 824, 39 ],
    [ 58, 920, 73, 955 ],
    [ 920, 194, 955, 997 ],
    [ 194, 174, 997, 196 ],
    [ 37, 195, 197, 425 ],
    [ 195, 1184, 425, 1217 ],
    [ 1184, 1215, 1217, 1256 ],
    [ 1215, 373, 1256, 1091 ],
    [ 373, 405, 1091, 755 ],
    [ 405, 1304, 755, 722 ],
    [ 1304, 1332, 722, 1366 ],
    [ 1332, 1364, 1366, 978 ],
    [ 1364, 510, 978, 938 ],
    [ 510, 872, 938, 900 ],
    [ 872, 187, 900, 213 ],
    [ 211, 499, 237, 261 ],
    [ 501, 586, 639, 239 ],
    [ 237, 1496, 1497, 1520 ],
    [ 1652, 1672, 1540, 1690 ],
    [ 1689, 1625, 555, 524 ],
    [ 1665, 1646, 1626, 1666 ],
    [ 1622, 1590, 1647, 1623 ],
    [ 1569, 1830, 1725, 956 ],
    [ 881, 1144, 1831, 1810 ],
    [ 1109, 1071, 1145, 1110 ],
    [ 1032, 842, 890, 858 ],
    [ 1746, 72, 843, 1747 ],
    [ 59, 1719, 285, 1727 ],
    [ 1703, 1681, 1720, 1704 ],
    [ 1664, 1167, 1682, 1254 ],
    [ 1129, 614, 1214, 1619 ],
    [ 587, 614, 615, 640 ],
    [ 1456, 1434, 1476, 819 ],
    [ 1415, 1397, 1435, 1416 ],
    [ 1365, 1333, 1398, 1367 ],
    [ 1305, 1280, 1334, 1306 ],
    [ 1255, 1216, 794, 763 ],
    [ 424, 1144, 1218, 1185 ],
    [ 1032, 996, 1072, 1033 ],
    [ 954, 912, 998, 956 ],
    [ 360, 823, 863, 254 ],
    [ 735, 697, 183, 737 ],
    [ 665, 261, 699, 667 ],
    [ 501, 472, 309, 503 ],
    [ 440, 406, 474, 442 ],
    [ 374, 342, 408, 376 ],
    [ 314, 290, 344, 316 ],
    [ 266, 243, 292, 108 ],
    [ 76, 196, 92, 220 ],
    [ 175, 176, 198, 199 ],
    [ 197, 60, 221, 245 ],
    [ 244, 267, 268, 293 ],
    [ 291, 315, 298, 345 ],
    [ 343, 375, 377, 409 ],
    [ 407, 441, 443, 475 ],
    [ 473, 502, 504, 533 ],
    [ 532, 560, 561, 588 ],
    [ 638, 666, 668, 700 ],
    [ 698, 736, 738, 184 ],
    [ 824, 39, 255, 864 ],
    [ 73, 955, 268, 999 ],
    [ 997, 196, 1034, 1073 ],
    [ 197, 425, 507, 536 ],
    [ 1217, 1256, 166, 146 ],
    [ 1091, 755, 1127, 749 ],
    [ 722, 1366, 1203, 1061 ],
    [ 978, 938, 867, 980 ],
    [ 900, 213, 126, 902 ],
    [ 286, 639, 807, 240 ],
    [ 639, 239, 240, 1315 ],
    [ 239, 1497, 1315, 541 ],
    [ 1497, 1520, 541, 512 ],
    [ 1520, 1540, 512, 1560 ],
    [ 1540, 1690, 1560, 1517 ],
    [ 1690, 555, 1517, 178 ],
    [ 555, 524, 178, 390 ],
    [ 524, 1626, 390, 525 ],
    [ 1626, 1666, 525, 1627 ],
    [ 1666, 1647, 1627, 1667 ],
    [ 1647, 1623, 1667, 1825 ],
    [ 1623, 1725, 1825, 1895 ],
    [ 1725, 956, 1895, 1736 ],
    [ 956, 1831, 1736, 1861 ],
    [ 1831, 1810, 1861, 1832 ],
    [ 1810, 1145, 1832, 1487 ],
    [ 1145, 1110, 1487, 1795 ],
    [ 1110, 890, 1795, 1784 ],
    [ 890, 858, 1784, 892 ],
    [ 858, 843, 892, 859 ],
    [ 843, 1747, 859, 844 ],
    [ 1747, 285, 844, 1479 ],
    [ 285, 1727, 1479, 287 ],
    [ 1727, 1720, 287, 1728 ],
    [ 1720, 1704, 1728, 1721 ],
    [ 1704, 1682, 1721, 1705 ],
    [ 1682, 1254, 1705, 1278 ],
    [ 1214, 1619, 1090, 1052 ],
    [ 615, 640, 1567, 1556 ],
    [ 640, 1513, 1556, 1537 ],
    [ 1513, 1491, 1537, 1514 ],
    [ 1491, 1476, 1514, 859 ],
    [ 1476, 819, 859, 844 ],
    [ 819, 1435, 844, 1457 ],
    [ 1435, 1416, 1457, 1436 ],
    [ 1416, 1398, 1436, 1417 ],
    [ 1398, 1367, 1417, 1399 ],
    [ 1367, 1334, 1399, 116 ],
    [ 1334, 1306, 116, 98 ],
    [ 1306, 794, 98, 820 ],
    [ 763, 1218, 795, 780 ],
    [ 1218, 1185, 780, 1219 ],
    [ 1185, 1145, 1219, 1186 ],
    [ 1145, 1110, 1186, 1146 ],
    [ 1110, 1072, 1146, 1111 ],
    [ 1072, 1033, 1111, 1074 ],
    [ 1033, 998, 1074, 1035 ],
    [ 998, 956, 1035, 1000 ],
    [ 956, 913, 1000, 957 ],
    [ 913, 882, 957, 921 ],
    [ 882, 863, 921, 306 ],
    [ 863, 254, 306, 281 ],
    [ 183, 737, 208, 185 ],
    [ 737, 699, 185, 87 ],
    [ 699, 667, 87, 103 ],
    [ 667, 639, 103, 669 ],
    [ 639, 239, 669, 264 ],
    [ 309, 503, 339, 371 ],
    [ 474, 442, 505, 476 ],
    [ 442, 408, 476, 444 ],
    [ 408, 376, 444, 410 ],
    [ 376, 344, 410, 378 ],
    [ 344, 316, 378, 346 ],
    [ 316, 292, 346, 148 ],
    [ 292, 108, 148, 128 ],
    [ 108, 92, 128, 269 ],
    [ 92, 220, 269, 246 ],
    [ 220, 198, 246, 222 ],
    [ 198, 199, 222, 223 ],
    [ 199, 221, 223, 247 ],
    [ 221, 245, 247, 270 ],
    [ 245, 268, 270, 294 ],
    [ 268, 293, 294, 317 ],
    [ 293, 298, 317, 347 ],
    [ 298, 345, 347, 325 ],
    [ 345, 377, 325, 411 ],
    [ 377, 409, 411, 445 ],
    [ 409, 443, 445, 45 ],
    [ 443, 475, 45, 177 ],
    [ 475, 504, 177, 534 ],
    [ 504, 533, 534, 562 ],
    [ 533, 561, 562, 589 ],
    [ 561, 588, 589, 616 ],
    [ 588, 615, 616, 641 ],
    [ 615, 640, 641, 670 ],
    [ 640, 668, 670, 701 ],
    [ 668, 700, 701, 739 ],
    [ 700, 738, 739, 656 ],
    [ 738, 184, 656, 209 ],
    [ 255, 864, 282, 307 ],
    [ 864, 62, 307, 788 ],
    [ 62, 75, 788, 958 ],
    [ 75, 268, 958, 1001 ],
    [ 268, 999, 1001, 1036 ],
    [ 999, 1034, 1036, 1075 ],
    [ 1034, 1073, 1075, 1112 ],
    [ 1073, 198, 1112, 1147 ],
    [ 198, 199, 1147, 509 ],
    [ 199, 507, 509, 538 ],
    [ 507, 536, 538, 212 ],
    [ 536, 166, 212, 188 ],
    [ 146, 1127, 168, 99 ],
    [ 1127, 749, 99, 117 ],
    [ 749, 1203, 117, 1132 ],
    [ 1203, 1061, 1132, 1100 ],
    [ 1061, 867, 1100, 1062 ],
    [ 867, 980, 1062, 1022 ],
    [ 980, 126, 1022, 148 ],
    [ 126, 902, 148, 128 ],
    [ 902, 263, 128, 904 ],
    [ 263, 286, 904, 807 ],
    [ 639, 239, 240, 264 ],
    [ 615, 640, 641, 1556 ],
    [ 639, 239, 669, 1315 ],
    [ 615, 640, 1567, 670 ],
    [ 240, 1315, 2085, 2078 ],
    [ 1560, 1517, 2042, 2032 ],
    [ 525, 1627, 391, 1706 ],
    [ 1667, 1825, 1749, 1943 ],
    [ 1895, 1736, 1915, 1896 ],
    [ 1861, 1832, 1752, 1040 ],
    [ 1487, 1795, 1833, 1811 ],
    [ 1784, 892, 1796, 1538 ],
    [ 859, 844, 894, 1480 ],
    [ 1479, 287, 1477, 302 ],
    [ 1728, 1721, 276, 1729 ],
    [ 1705, 1278, 1722, 1651 ],
    [ 1537, 1514, 1557, 1538 ],
    [ 1457, 1436, 1477, 799 ],
    [ 1417, 1399, 769, 158 ],
    [ 820, 795, 100, 830 ],
    [ 780, 1219, 1281, 1257 ],
    [ 1186, 1146, 1220, 1187 ],
    [ 1111, 1074, 1148, 1113 ],
    [ 1035, 1000, 1076, 1037 ],
    [ 957, 921, 1002, 364 ],
    [ 669, 264, 702, 671 ],
    [ 505, 476, 439, 506 ],
    [ 444, 410, 477, 36 ],
    [ 378, 346, 27, 379 ],
    [ 148, 128, 348, 318 ],
    [ 269, 246, 295, 271 ],
    [ 222, 223, 248, 249 ],
    [ 247, 270, 272, 296 ],
    [ 294, 317, 319, 349 ],
    [ 347, 325, 380, 412 ],
    [ 411, 445, 387, 47 ],
    [ 534, 562, 563, 590 ],
    [ 641, 670, 672, 703 ],
    [ 788, 958, 365, 1003 ],
    [ 1001, 1036, 1038, 1077 ],
    [ 1075, 1112, 1114, 1149 ],
    [ 1147, 509, 1188, 1221 ],
    [ 538, 212, 566, 595 ],
    [ 188, 168, 214, 101 ],
    [ 1132, 1100, 159, 770 ],
    [ 1062, 1022, 800, 379 ],
    [ 904, 807, 295, 242 ],
    [ 641, 1556, 1820, 1848 ],
    [ 669, 1315, 143, 598 ],
    [ 1567, 670, 1609, 1582 ],
    [ 242, 2085, 513, 2097 ],
    [ 2085, 2078, 2097, 2086 ],
    [ 2078, 569, 2086, 1351 ],
    [ 569, 543, 1351, 1418 ],
    [ 543, 2042, 1418, 2060 ],
    [ 2042, 2032, 2060, 2043 ],
    [ 2032, 454, 2043, 1864 ],
    [ 454, 422, 1864, 456 ],
    [ 391, 1706, 424, 1144 ],
    [ 1706, 1749, 1144, 1755 ],
    [ 1749, 1943, 1755, 1963 ],
    [ 1943, 1915, 1963, 1944 ],
    [ 1915, 1896, 1944, 1916 ],
    [ 1896, 1752, 1916, 1041 ],
    [ 1752, 1040, 1041, 1771 ],
    [ 1040, 1833, 1771, 1862 ],
    [ 1833, 1811, 1862, 1834 ],
    [ 1811, 1796, 1834, 1569 ],
    [ 1796, 1538, 1569, 1558 ],
    [ 1538, 894, 1558, 580 ],
    [ 894, 1480, 580, 1515 ],
    [ 1480, 1477, 1515, 1492 ],
    [ 1477, 302, 1492, 329 ],
    [ 276, 1729, 303, 277 ],
    [ 1729, 1722, 277, 1730 ],
    [ 1722, 1651, 1730, 1672 ],
    [ 1557, 1538, 1569, 1558 ],
    [ 1477, 799, 1492, 823 ],
    [ 769, 158, 204, 181 ],
    [ 100, 830, 120, 701 ],
    [ 830, 1281, 701, 1307 ],
    [ 1281, 1257, 1307, 1282 ],
    [ 1257, 1220, 1282, 1258 ],
    [ 1220, 1187, 1258, 1222 ],
    [ 1187, 1148, 1222, 868 ],
    [ 1148, 1113, 868, 1150 ],
    [ 1113, 1076, 1150, 1115 ],
    [ 1076, 1037, 1115, 1078 ],
    [ 1037, 1002, 1078, 1039 ],
    [ 1002, 364, 1039, 398 ],
    [ 105, 123, 212, 188 ],
    [ 123, 702, 188, 741 ],
    [ 702, 671, 741, 704 ],
    [ 671, 313, 704, 673 ],
    [ 313, 341, 673, 375 ],
    [ 439, 506, 473, 535 ],
    [ 506, 477, 535, 278 ],
    [ 477, 36, 278, 48 ],
    [ 27, 379, 38, 413 ],
    [ 379, 348, 413, 381 ],
    [ 348, 318, 381, 350 ],
    [ 318, 295, 350, 320 ],
    [ 295, 271, 320, 267 ],
    [ 271, 248, 267, 273 ],
    [ 248, 249, 273, 274 ],
    [ 249, 272, 274, 297 ],
    [ 272, 296, 297, 321 ],
    [ 296, 319, 321, 351 ],
    [ 319, 349, 351, 382 ],
    [ 349, 380, 382, 414 ],
    [ 380, 412, 414, 446 ],
    [ 412, 387, 446, 197 ],
    [ 387, 47, 197, 425 ],
    [ 423, 455, 457, 564 ],
    [ 455, 563, 564, 591 ],
    [ 563, 590, 591, 618 ],
    [ 590, 617, 618, 643 ],
    [ 617, 642, 643, 674 ],
    [ 642, 672, 674, 705 ],
    [ 672, 703, 705, 742 ],
    [ 703, 740, 742, 771 ],
    [ 740, 728, 771, 780 ],
    [ 365, 1003, 399, 547 ],
    [ 1003, 1038, 547, 1079 ],
    [ 1038, 1077, 1079, 1116 ],
    [ 1077, 1114, 1116, 1151 ],
    [ 1114, 1149, 1151, 1189 ],
    [ 1149, 1188, 1189, 1223 ],
    [ 1188, 1221, 1223, 1259 ],
    [ 1221, 566, 1259, 1096 ],
    [ 566, 595, 1096, 620 ],
    [ 595, 214, 620, 103 ],
    [ 214, 101, 103, 121 ],
    [ 159, 770, 182, 205 ],
    [ 800, 379, 824, 413 ],
    [ 295, 242, 320, 267 ],
    [ 617, 642, 643, 1162 ],
    [ 642, 1820, 1162, 1849 ],
    [ 1820, 1848, 1849, 1872 ],
    [ 1848, 1557, 1872, 1816 ],
    [ 1557, 1538, 1816, 1558 ],
    [ 105, 123, 212, 145 ],
    [ 123, 143, 145, 964 ],
    [ 143, 598, 964, 1374 ],
    [ 598, 569, 1374, 600 ],
    [ 569, 543, 600, 1418 ],
    [ 1645, 1621, 1665, 1656 ],
    [ 1621, 1609, 1656, 1640 ],
    [ 1609, 1582, 1640, 1611 ],
    [ 1582, 740, 1611, 795 ],
    [ 740, 728, 795, 780 ],
    [ 295, 242, 320, 513 ],
    [ 2097, 2086, 570, 1970 ],
    [ 2060, 2043, 1459, 1727 ],
    [ 1864, 456, 1885, 763 ],
    [ 1755, 1963, 1145, 1486 ],
    [ 1944, 1916, 1964, 1490 ],
    [ 1041, 1771, 1917, 1897 ],
    [ 1862, 1834, 1791, 1623 ],
    [ 1569, 1558, 1591, 631 ],
    [ 580, 1515, 608, 581 ],
    [ 1492, 329, 1772, 1760 ],
    [ 1730, 1672, 279, 1731 ],
    [ 1492, 823, 1516, 1493 ],
    [ 1307, 1282, 728, 1308 ],
    [ 1258, 1222, 1283, 869 ],
    [ 868, 1150, 1224, 1190 ],
    [ 1115, 1078, 1152, 721 ],
    [ 1039, 398, 754, 272 ],
    [ 741, 704, 190, 743 ],
    [ 673, 375, 706, 675 ],
    [ 473, 535, 592, 280 ],
    [ 38, 413, 478, 447 ],
    [ 381, 350, 415, 383 ],
    [ 320, 267, 352, 322 ],
    [ 273, 274, 298, 299 ],
    [ 297, 321, 323, 353 ],
    [ 351, 382, 384, 416 ],
    [ 414, 446, 448, 199 ],
    [ 457, 564, 166, 593 ],
    [ 591, 618, 344, 644 ],
    [ 643, 674, 676, 707 ],
    [ 705, 742, 744, 772 ],
    [ 771, 780, 801, 825 ],
    [ 399, 547, 1040, 1080 ],
    [ 1079, 1116, 549, 1153 ],
    [ 1151, 1189, 1191, 1225 ],
    [ 1223, 1259, 1260, 944 ],
    [ 1096, 620, 985, 105 ],
    [ 824, 413, 1170, 1134 ],
    [ 1849, 1872, 1164, 1868 ],
    [ 1816, 1558, 1842, 1817 ],
    [ 212, 145, 1498, 1521 ],
    [ 964, 1374, 1375, 1401 ],
    [ 600, 1418, 1419, 1437 ],
    [ 1665, 1656, 1694, 1661 ],
    [ 1640, 1611, 1657, 845 ],
    [ 320, 513, 784, 753 ],
    [ 753, 570, 889, 2106 ],
    [ 570, 1970, 2106, 624 ],
    [ 1970, 1385, 624, 2070 ],
    [ 1385, 1607, 2070, 2058 ],
    [ 1607, 1459, 2058, 310 ],
    [ 1459, 1727, 310, 1499 ],
    [ 1727, 1885, 1499, 820 ],
    [ 1885, 763, 820, 795 ],
    [ 1145, 1486, 1186, 1795 ],
    [ 1486, 1964, 1795, 1511 ],
    [ 1964, 1490, 1511, 1965 ],
    [ 1490, 1917, 1965, 1945 ],
    [ 1917, 1897, 1945, 1918 ],
    [ 1897, 1791, 1918, 1667 ],
    [ 1791, 1623, 1667, 1648 ],
    [ 1623, 1591, 1648, 691 ],
    [ 1591, 631, 691, 659 ],
    [ 581, 1772, 609, 1785 ],
    [ 1772, 1760, 1785, 1773 ],
    [ 1760, 330, 1773, 1761 ],
    [ 330, 304, 1761, 332 ],
    [ 279, 1731, 306, 281 ],
    [ 1731, 555, 281, 55 ],
    [ 1647, 1623, 1667, 1648 ],
    [ 608, 581, 632, 1559 ],
    [ 581, 1516, 1559, 1539 ],
    [ 1516, 1493, 1539, 1517 ],
    [ 1493, 230, 1517, 1402 ],
    [ 230, 206, 1402, 232 ],
    [ 728, 1308, 764, 729 ],
    [ 1308, 1283, 729, 1309 ],
    [ 1283, 869, 1309, 1284 ],
    [ 869, 1224, 1284, 1261 ],
    [ 1224, 1190, 1261, 1226 ],
    [ 1190, 1152, 1226, 1192 ],
    [ 1152, 721, 1192, 756 ],
    [ 721, 754, 756, 786 ],
    [ 754, 272, 786, 811 ],
    [ 272, 400, 811, 321 ],
    [ 400, 368, 321, 402 ],
    [ 190, 743, 216, 773 ],
    [ 743, 706, 773, 745 ],
    [ 706, 675, 745, 708 ],
    [ 675, 443, 708, 201 ],
    [ 443, 475, 201, 56 ],
    [ 475, 592, 56, 282 ],
    [ 592, 280, 282, 307 ],
    [ 305, 331, 333, 537 ],
    [ 331, 478, 537, 508 ],
    [ 478, 447, 508, 479 ],
    [ 447, 415, 479, 449 ],
    [ 352, 322, 110, 354 ],
    [ 322, 298, 354, 324 ],
    [ 298, 299, 324, 325 ],
    [ 299, 323, 325, 355 ],
    [ 323, 353, 355, 385 ],
    [ 353, 384, 385, 418 ],
    [ 384, 416, 418, 450 ],
    [ 416, 448, 450, 222 ],
    [ 448, 199, 222, 509 ],
    [ 166, 593, 188, 168 ],
    [ 593, 344, 168, 645 ],
    [ 344, 644, 645, 346 ],
    [ 644, 676, 346, 709 ],
    [ 676, 707, 709, 746 ],
    [ 707, 744, 746, 774 ],
    [ 744, 772, 774, 257 ],
    [ 772, 801, 257, 69 ],
    [ 801, 825, 69, 83 ],
    [ 825, 781, 83, 645 ],
    [ 781, 316, 645, 887 ],
    [ 369, 401, 1004, 1041 ],
    [ 401, 1040, 1041, 1081 ],
    [ 1040, 1080, 1081, 1117 ],
    [ 1080, 549, 1117, 1154 ],
    [ 549, 1153, 1154, 1193 ],
    [ 1153, 1191, 1193, 1227 ],
    [ 1191, 1225, 1227, 1262 ],
    [ 1225, 1260, 1262, 1285 ],
    [ 1260, 944, 1285, 986 ],
    [ 944, 985, 986, 107 ],
    [ 985, 105, 107, 125 ],
    [ 207, 231, 233, 1245 ],
    [ 231, 1170, 1245, 534 ],
    [ 1170, 1134, 534, 1171 ],
    [ 1134, 415, 1171, 1135 ],
    [ 415, 383, 1135, 417 ],
    [ 298, 345, 324, 325 ],
    [ 344, 644, 645, 887 ],
    [ 644, 1238, 887, 1269 ],
    [ 1238, 1202, 1269, 1240 ],
    [ 1202, 1164, 1240, 1204 ],
    [ 1164, 1868, 1204, 1165 ],
    [ 1868, 1842, 1165, 1869 ],
    [ 1842, 1817, 1869, 1843 ],
    [ 1817, 608, 1843, 1818 ],
    [ 608, 581, 1818, 1559 ],
    [ 285, 262, 310, 1499 ],
    [ 262, 1498, 1499, 82 ],
    [ 1498, 1521, 82, 68 ],
    [ 1521, 1375, 68, 256 ],
    [ 1375, 1401, 256, 1420 ],
    [ 1401, 1419, 1420, 1438 ],
    [ 1419, 1437, 1438, 1460 ],
    [ 1437, 1459, 1460, 1479 ],
    [ 1459, 1727, 1479, 1499 ],
    [ 555, 524, 55, 44 ],
    [ 524, 1694, 44, 1527 ],
    [ 1694, 1661, 1527, 1546 ],
    [ 1661, 1657, 1546, 896 ],
    [ 1657, 845, 896, 870 ],
    [ 415, 383, 1135, 833 ],
    [ 383, 784, 833, 647 ],
    [ 784, 753, 647, 889 ],
    [ 2106, 624, 2110, 2107 ],
    [ 2070, 2058, 2077, 372 ],
    [ 310, 1499, 1971, 118 ],
    [ 1186, 1795, 1838, 1552 ],
    [ 1511, 1965, 1796, 1809 ],
    [ 1945, 1918, 1143, 1706 ],
    [ 1667, 1648, 1683, 1668 ],
    [ 691, 659, 1649, 692 ],
    [ 632, 609, 660, 1812 ],
    [ 1785, 1773, 1396, 1786 ],
    [ 1761, 332, 1774, 1762 ],
    [ 632, 1559, 1592, 1570 ],
    [ 1539, 1517, 734, 180 ],
    [ 1402, 232, 203, 1494 ],
    [ 1309, 1284, 1335, 1310 ],
    [ 1261, 1226, 1286, 1263 ],
    [ 1192, 756, 1228, 1194 ],
    [ 786, 811, 812, 835 ],
    [ 321, 402, 849, 1042 ],
    [ 216, 773, 226, 802 ],
    [ 745, 708, 775, 251 ],
    [ 333, 537, 594, 565 ],
    [ 508, 479, 539, 510 ],
    [ 449, 417, 480, 451 ],
    [ 110, 354, 419, 386 ],
    [ 324, 325, 356, 357 ],
    [ 355, 385, 387, 195 ],
    [ 418, 450, 219, 271 ],
    [ 222, 509, 511, 540 ],
    [ 645, 346, 677, 710 ],
    [ 709, 746, 348, 776 ],
    [ 774, 257, 803, 71 ],
    [ 645, 887, 119, 923 ],
    [ 1004, 1041, 1043, 1082 ],
    [ 1081, 1117, 1118, 1155 ],
    [ 1154, 1193, 1195, 1229 ],
    [ 1227, 1262, 1176, 572 ],
    [ 1285, 986, 1311, 1336 ],
    [ 233, 1245, 1495, 202 ],
    [ 534, 1171, 179, 733 ],
    [ 1135, 417, 1172, 1136 ],
    [ 1269, 1240, 960, 1270 ],
    [ 1204, 1165, 1241, 1205 ],
    [ 1869, 1843, 1166, 1270 ],
    [ 1818, 1559, 1241, 696 ],
    [ 256, 1420, 911, 2189 ],
    [ 1438, 1460, 1461, 1480 ],
    [ 1479, 1499, 1500, 1522 ],
    [ 1527, 1546, 46, 972 ],
    [ 896, 870, 935, 227 ],
    [ 1135, 833, 695, 2107 ],
    [ 647, 889, 2077, 2087 ],
    [ 2087, 2110, 2000, 2117 ],
    [ 2110, 2107, 2117, 2111 ],
    [ 2107, 2077, 2111, 1044 ],
    [ 2077, 372, 1044, 2000 ],
    [ 372, 1971, 2000, 1983 ],
    [ 1971, 118, 1983, 140 ],
    [ 1281, 1257, 1307, 1886 ],
    [ 1257, 1838, 1886, 1866 ],
    [ 1838, 1552, 1866, 1840 ],
    [ 1552, 1796, 1840, 1816 ],
    [ 1796, 1809, 1816, 1830 ],
    [ 1143, 1706, 881, 392 ],
    [ 1706, 1683, 392, 976 ],
    [ 1683, 1668, 976, 1684 ],
    [ 1668, 1649, 1684, 1669 ],
    [ 1649, 692, 1669, 1883 ],
    [ 692, 660, 1883, 1863 ],
    [ 660, 1812, 1863, 589 ],
    [ 1812, 1396, 589, 616 ],
    [ 1396, 1786, 616, 1545 ],
    [ 1786, 1774, 1545, 1787 ],
    [ 1774, 1762, 1787, 1775 ],
    [ 1762, 334, 1775, 120 ],
    [ 334, 84, 120, 701 ],
    [ 391, 1706, 881, 392 ],
    [ 1649, 692, 1669, 1121 ],
    [ 692, 1592, 1121, 1624 ],
    [ 1592, 1570, 1624, 1593 ],
    [ 1570, 734, 1593, 1403 ],
    [ 734, 180, 1403, 205 ],
    [ 203, 1494, 229, 1518 ],
    [ 1494, 1478, 1518, 532 ],
    [ 1478, 637, 532, 560 ],
    [ 1067, 1028, 925, 850 ],
    [ 1028, 1335, 850, 1368 ],
    [ 1335, 1310, 1368, 1337 ],
    [ 1310, 1286, 1337, 1312 ],
    [ 1286, 1263, 1312, 842 ],
    [ 1263, 1228, 842, 818 ],
    [ 1228, 1194, 818, 963 ],
    [ 1194, 812, 963, 925 ],
    [ 812, 835, 925, 850 ],
    [ 835, 849, 850, 874 ],
    [ 849, 1042, 874, 901 ],
    [ 1042, 404, 901, 1044 ],
    [ 404, 372, 1044, 406 ],
    [ 276, 251, 314, 277 ],
    [ 226, 802, 252, 826 ],
    [ 802, 775, 826, 303 ],
    [ 775, 251, 303, 290 ],
    [ 85, 335, 336, 121 ],
    [ 335, 594, 121, 619 ],
    [ 594, 565, 619, 596 ],
    [ 565, 539, 596, 567 ],
    [ 539, 510, 567, 541 ],
    [ 510, 480, 541, 512 ],
    [ 480, 451, 512, 481 ],
    [ 451, 419, 481, 452 ],
    [ 419, 386, 452, 420 ],
    [ 386, 356, 420, 388 ],
    [ 356, 357, 388, 389 ],
    [ 357, 387, 389, 49 ],
    [ 387, 195, 49, 60 ],
    [ 219, 271, 244, 513 ],
    [ 271, 511, 513, 542 ],
    [ 511, 540, 542, 568 ],
    [ 540, 566, 568, 597 ],
    [ 566, 595, 597, 620 ],
    [ 214, 101, 103, 367 ],
    [ 101, 677, 367, 711 ],
    [ 677, 710, 711, 747 ],
    [ 710, 348, 747, 777 ],
    [ 348, 776, 777, 350 ],
    [ 776, 803, 350, 607 ],
    [ 803, 71, 607, 87 ],
    [ 119, 923, 141, 961 ],
    [ 923, 960, 961, 1006 ],
    [ 960, 1005, 1006, 1045 ],
    [ 1005, 1043, 1045, 1083 ],
    [ 1043, 1082, 1083, 1119 ],
    [ 1082, 1118, 1119, 1156 ],
    [ 1118, 1155, 1156, 169 ],
    [ 1155, 1195, 169, 1230 ],
    [ 1195, 1229, 1230, 90 ],
    [ 1229, 1176, 90, 76 ],
    [ 1176, 572, 76, 1289 ],
    [ 572, 1311, 1289, 1338 ],
    [ 1311, 1336, 1338, 1369 ],
    [ 1336, 127, 1369, 1156 ],
    [ 127, 147, 1156, 169 ],
    [ 211, 235, 237, 1496 ],
    [ 235, 1495, 1496, 1519 ],
    [ 1495, 202, 1519, 228 ],
    [ 179, 733, 204, 1246 ],
    [ 733, 1172, 1246, 1013 ],
    [ 1172, 1136, 1013, 1173 ],
    [ 1136, 419, 1173, 1137 ],
    [ 419, 386, 1137, 420 ],
    [ 387, 47, 49, 60 ],
    [ 85, 335, 103, 121 ],
    [ 960, 1270, 1006, 1045 ],
    [ 1270, 1241, 1045, 1271 ],
    [ 1241, 1205, 1271, 1242 ],
    [ 1205, 1166, 1242, 1006 ],
    [ 1166, 1270, 1006, 1045 ],
    [ 1241, 696, 1271, 736 ],
    [ 734, 180, 182, 205 ],
    [ 404, 372, 1044, 2000 ],
    [ 911, 2189, 739, 606 ],
    [ 2189, 1461, 606, 580 ],
    [ 1461, 1480, 580, 1501 ],
    [ 1480, 1500, 1501, 1523 ],
    [ 1500, 1522, 1523, 1541 ],
    [ 1522, 100, 1541, 366 ],
    [ 100, 830, 366, 701 ],
    [ 334, 84, 120, 102 ],
    [ 46, 972, 59, 48 ],
    [ 972, 935, 48, 973 ],
    [ 935, 227, 973, 253 ],
    [ 46, 36, 278, 1719 ],
    [ 960, 1005, 1664, 1045 ],
    [ 179, 733, 204, 181 ],
    [ 695, 2107, 735, 2111 ],
    [ 2077, 2087, 1044, 2000 ],
    [ 2117, 2111, 2123, 940 ],
    [ 1044, 2000, 981, 2018 ],
    [ 1983, 140, 2001, 1984 ],
    [ 1307, 1886, 1928, 1905 ],
    [ 1866, 1840, 1887, 1868 ],
    [ 1816, 1830, 1909, 690 ],
    [ 976, 1684, 393, 1707 ],
    [ 1669, 1883, 1881, 1860 ],
    [ 1863, 589, 1575, 617 ],
    [ 616, 1545, 642, 672 ],
    [ 1787, 1775, 1580, 162 ],
    [ 1669, 1121, 1685, 1670 ],
    [ 1624, 1593, 1650, 1404 ],
    [ 1403, 205, 1594, 1571 ],
    [ 229, 1518, 1170, 533 ],
    [ 925, 850, 1231, 1196 ],
    [ 1368, 1337, 903, 1370 ],
    [ 1312, 842, 1339, 1313 ],
    [ 818, 963, 1287, 1264 ],
    [ 874, 901, 903, 940 ],
    [ 1044, 406, 1084, 1046 ],
    [ 314, 277, 924, 888 ],
    [ 252, 826, 865, 361 ],
    [ 619, 596, 163, 621 ],
    [ 567, 541, 598, 569 ],
    [ 512, 481, 543, 514 ],
    [ 452, 420, 482, 453 ],
    [ 388, 389, 421, 51 ],
    [ 244, 513, 89, 544 ],
    [ 542, 568, 570, 599 ],
    [ 597, 620, 622, 646 ],
    [ 103, 367, 678, 712 ],
    [ 711, 747, 435, 778 ],
    [ 777, 350, 804, 827 ],
    [ 607, 87, 784, 646 ],
    [ 141, 961, 962, 1007 ],
    [ 1006, 1045, 1047, 1085 ],
    [ 1083, 1119, 1120, 1157 ],
    [ 1156, 169, 1197, 1232 ],
    [ 1230, 90, 215, 1288 ],
    [ 76, 1289, 1314, 1340 ],
    [ 1338, 1369, 1371, 1157 ],
    [ 1519, 228, 1540, 1493 ],
    [ 204, 1246, 1572, 1595 ],
    [ 1013, 1173, 1247, 1207 ],
    [ 1137, 420, 1671, 1686 ],
    [ 1271, 1242, 1120, 1272 ],
    [ 1271, 736, 2139, 1274 ],
    [ 739, 606, 1928, 1817 ],
    [ 580, 1501, 2219, 2216 ],
    [ 1523, 1541, 1542, 434 ],
    [ 366, 701, 2208, 2206 ],
    [ 973, 253, 50, 974 ],
    [ 278, 1719, 1813, 1835 ],
    [ 1664, 1045, 1900, 1922 ],
    [ 735, 2111, 2141, 2039 ],
    [ 2018, 2123, 1063, 941 ],
    [ 2123, 940, 941, 982 ],
    [ 940, 981, 982, 1023 ],
    [ 981, 2018, 1023, 2028 ],
    [ 2018, 2001, 2028, 1678 ],
    [ 2001, 1984, 1678, 2002 ],
    [ 1984, 703, 2002, 742 ],
    [ 703, 740, 742, 1973 ],
    [ 740, 1928, 1973, 1869 ],
    [ 1928, 1905, 1869, 1843 ],
    [ 1905, 1887, 1843, 1204 ],
    [ 1887, 1868, 1204, 1910 ],
    [ 1868, 1909, 1910, 764 ],
    [ 1909, 690, 764, 729 ],
    [ 393, 1707, 883, 394 ],
    [ 1707, 1881, 394, 1946 ],
    [ 1881, 1860, 1946, 1882 ],
    [ 1860, 1575, 1882, 1600 ],
    [ 1575, 617, 1600, 1576 ],
    [ 617, 642, 1576, 674 ],
    [ 642, 672, 674, 1581 ],
    [ 672, 1580, 1581, 208 ],
    [ 1580, 162, 208, 1140 ],
    [ 393, 1707, 883, 857 ],
    [ 1707, 1685, 857, 1708 ],
    [ 1685, 1670, 1708, 1687 ],
    [ 1670, 1650, 1687, 553 ],
    [ 1650, 1404, 553, 522 ],
    [ 1404, 1594, 522, 1625 ],
    [ 1594, 1571, 1625, 1596 ],
    [ 1571, 1170, 1596, 1573 ],
    [ 1170, 533, 1573, 562 ],
    [ 615, 1264, 641, 670 ],
    [ 1264, 1231, 670, 1265 ],
    [ 1231, 1196, 1265, 1233 ],
    [ 1196, 903, 1233, 1198 ],
    [ 903, 1370, 1198, 1158 ],
    [ 1370, 1339, 1158, 1372 ],
    [ 1339, 1313, 1372, 1341 ],
    [ 1313, 1287, 1341, 641 ],
    [ 1287, 1264, 641, 670 ],
    [ 903, 940, 1198, 1158 ],
    [ 940, 1084, 1158, 1121 ],
    [ 1084, 1046, 1121, 1086 ],
    [ 1046, 408, 1086, 1048 ],
    [ 408, 376, 1048, 1008 ],
    [ 376, 924, 1008, 963 ],
    [ 924, 888, 963, 925 ],
    [ 888, 865, 925, 428 ],
    [ 865, 361, 428, 857 ],
    [ 163, 621, 656, 209 ],
    [ 621, 598, 209, 623 ],
    [ 598, 569, 623, 600 ],
    [ 569, 543, 600, 571 ],
    [ 543, 514, 571, 545 ],
    [ 514, 482, 545, 515 ],
    [ 482, 453, 515, 483 ],
    [ 453, 421, 483, 395 ],
    [ 421, 51, 395, 64 ],
    [ 89, 544, 107, 125 ],
    [ 544, 570, 125, 601 ],
    [ 570, 599, 601, 624 ],
    [ 599, 622, 624, 647 ],
    [ 622, 646, 647, 679 ],
    [ 646, 678, 679, 713 ],
    [ 678, 712, 713, 748 ],
    [ 712, 435, 748, 779 ],
    [ 435, 778, 779, 805 ],
    [ 778, 804, 805, 828 ],
    [ 804, 827, 828, 846 ],
    [ 827, 784, 846, 866 ],
    [ 784, 646, 866, 889 ],
    [ 646, 123, 889, 926 ],
    [ 123, 143, 926, 964 ],
    [ 143, 962, 964, 1009 ],
    [ 962, 1007, 1009, 1049 ],
    [ 1007, 1047, 1049, 1087 ],
    [ 1047, 1085, 1087, 1122 ],
    [ 1085, 1120, 1122, 1159 ],
    [ 1120, 1157, 1159, 1199 ],
    [ 1157, 1197, 1199, 1234 ],
    [ 1197, 1232, 1234, 1266 ],
    [ 1232, 215, 1266, 669 ],
    [ 215, 1288, 669, 1315 ],
    [ 1288, 1314, 1315, 1342 ],
    [ 1314, 1340, 1342, 1373 ],
    [ 1340, 1371, 1373, 1400 ],
    [ 1371, 1157, 1400, 1199 ],
    [ 215, 239, 669, 1315 ],
    [ 1540, 1493, 1560, 1574 ],
    [ 1493, 1572, 1574, 1597 ],
    [ 1572, 1595, 1597, 407 ],
    [ 1595, 1247, 407, 523 ],
    [ 1247, 1207, 523, 554 ],
    [ 1207, 1671, 554, 1688 ],
    [ 1671, 1686, 1688, 1709 ],
    [ 1686, 421, 1709, 63 ],
    [ 421, 51, 63, 64 ],
    [ 163, 621, 186, 209 ],
    [ 622, 646, 647, 889 ],
    [ 1120, 1272, 1159, 1978 ],
    [ 1272, 1047, 1978, 2131 ],
    [ 1047, 1085, 2131, 1429 ],
    [ 1085, 2139, 1429, 893 ],
    [ 2139, 1274, 893, 1290 ],
    [ 1274, 207, 1290, 774 ],
    [ 207, 231, 774, 1245 ],
    [ 1170, 533, 534, 562 ],
    [ 903, 940, 1198, 982 ],
    [ 1928, 1817, 1869, 2195 ],
    [ 1817, 2219, 2195, 2227 ],
    [ 2219, 2216, 2227, 2220 ],
    [ 2216, 1542, 2220, 1968 ],
    [ 1542, 434, 1968, 898 ],
    [ 434, 2208, 898, 2212 ],
    [ 2208, 2206, 2212, 2209 ],
    [ 2206, 1928, 2209, 2194 ],
    [ 1928, 1905, 2194, 1843 ],
    [ 1580, 162, 208, 185 ],
    [ 50, 974, 63, 429 ],
    [ 974, 1813, 429, 169 ],
    [ 1813, 1835, 169, 1230 ],
    [ 1835, 1720, 1230, 1884 ],
    [ 1720, 1704, 1884, 1901 ],
    [ 1704, 1900, 1901, 1923 ],
    [ 1900, 1922, 1923, 1137 ],
    [ 1922, 1120, 1137, 1400 ],
    [ 1120, 1157, 1400, 1199 ],
    [ 1540, 1493, 1560, 1517 ],
    [ 230, 206, 1402, 1420 ],
    [ 206, 2141, 1420, 2066 ],
    [ 2141, 2039, 2066, 2053 ],
    [ 2039, 981, 2053, 2040 ],
    [ 981, 2018, 2040, 1063 ],
    [ 941, 982, 983, 1024 ],
    [ 1023, 2028, 2124, 2118 ],
    [ 1678, 2002, 1699, 2019 ],
    [ 742, 1973, 2003, 1982 ],
    [ 1204, 1910, 1844, 1107 ],
    [ 883, 394, 1391, 1390 ],
    [ 1946, 1882, 396, 1947 ],
    [ 1600, 1576, 1286, 953 ],
    [ 674, 1581, 1737, 258 ],
    [ 1708, 1687, 858, 608 ],
    [ 1573, 562, 1598, 1575 ],
    [ 1265, 1233, 740, 1218 ],
    [ 1198, 1158, 1185, 1200 ],
    [ 1372, 1341, 1160, 642 ],
    [ 1048, 1008, 1088, 1050 ],
    [ 428, 857, 927, 890 ],
    [ 623, 600, 259, 218 ],
    [ 571, 545, 194, 572 ],
    [ 515, 483, 546, 397 ],
    [ 395, 64, 484, 485 ],
    [ 601, 624, 167, 648 ],
    [ 647, 679, 681, 715 ],
    [ 713, 748, 749, 62 ],
    [ 779, 805, 75, 829 ],
    [ 828, 846, 847, 867 ],
    [ 866, 889, 891, 928 ],
    [ 926, 964, 965, 1011 ],
    [ 1009, 1049, 1051, 1089 ],
    [ 1087, 1122, 1124, 1161 ],
    [ 1159, 1199, 1201, 1235 ],
    [ 1234, 1266, 536, 123 ],
    [ 1342, 1373, 569, 1174 ],
    [ 1400, 1199, 1138, 507 ],
    [ 1560, 1574, 514, 1599 ],
    [ 1688, 1709, 383, 92 ],
    [ 1159, 1978, 1565, 2132 ],
    [ 2131, 1429, 2012, 1378 ],
    [ 893, 1290, 932, 776 ],
    [ 774, 1245, 1291, 455 ],
    [ 1198, 982, 2237, 2244 ],
    [ 1869, 2195, 2240, 2235 ],
    [ 2227, 2220, 1416, 1969 ],
    [ 1968, 898, 2163, 913 ],
    [ 2212, 2209, 882, 1334 ],
    [ 2194, 1843, 2210, 2207 ],
    [ 63, 429, 220, 171 ],
    [ 1884, 1901, 337, 1349 ],
    [ 1402, 1420, 454, 1439 ],
    [ 2066, 2053, 1461, 2067 ],
    [ 2040, 1063, 2142, 1754 ],
    [ 1754, 983, 1963, 1485 ],
    [ 983, 1024, 1485, 651 ],
    [ 1024, 2124, 651, 2126 ],
    [ 2124, 2118, 2126, 2125 ],
    [ 2118, 1699, 2125, 1305 ],
    [ 1699, 2019, 1305, 1280 ],
    [ 2019, 2003, 1280, 2020 ],
    [ 2003, 1982, 2020, 1997 ],
    [ 1982, 1166, 1997, 1664 ],
    [ 1166, 1270, 1664, 1167 ],
    [ 1270, 1844, 1167, 1179 ],
    [ 1844, 1107, 1179, 1142 ],
    [ 991, 950, 1029, 2022 ],
    [ 950, 1391, 2022, 652 ],
    [ 1391, 1390, 652, 683 ],
    [ 1390, 396, 683, 1039 ],
    [ 396, 1947, 1039, 1966 ],
    [ 1947, 1286, 1966, 1032 ],
    [ 1286, 953, 1032, 842 ],
    [ 1737, 258, 1746, 1632 ],
    [ 858, 608, 659, 632 ],
    [ 1626, 1598, 525, 1627 ],
    [ 1598, 1575, 1627, 1600 ],
    [ 740, 1218, 771, 780 ],
    [ 1218, 1185, 780, 1267 ],
    [ 1185, 1200, 1267, 1236 ],
    [ 1200, 1160, 1236, 643 ],
    [ 1160, 642, 643, 674 ],
    [ 1160, 1123, 643, 1162 ],
    [ 1123, 1088, 1162, 1125 ],
    [ 1088, 1050, 1125, 1090 ],
    [ 1050, 1010, 1090, 1052 ],
    [ 927, 890, 966, 929 ],
    [ 890, 858, 929, 892 ],
    [ 259, 218, 266, 243 ],
    [ 194, 572, 76, 196 ],
    [ 572, 546, 196, 573 ],
    [ 546, 397, 573, 547 ],
    [ 397, 484, 547, 516 ],
    [ 484, 485, 516, 517 ],
    [ 485, 93, 517, 548 ],
    [ 93, 109, 548, 129 ],
    [ 167, 648, 189, 213 ],
    [ 648, 681, 213, 717 ],
    [ 681, 715, 717, 751 ],
    [ 715, 749, 751, 307 ],
    [ 749, 62, 307, 788 ],
    [ 62, 75, 788, 91 ],
    [ 75, 829, 91, 848 ],
    [ 829, 847, 848, 868 ],
    [ 847, 867, 868, 893 ],
    [ 867, 891, 893, 930 ],
    [ 891, 928, 930, 967 ],
    [ 928, 965, 967, 1013 ],
    [ 965, 1011, 1013, 1053 ],
    [ 1011, 1051, 1053, 1091 ],
    [ 1051, 1089, 1091, 755 ],
    [ 1089, 1124, 755, 1163 ],
    [ 1124, 1161, 1163, 1026 ],
    [ 1161, 1201, 1026, 1237 ],
    [ 1201, 1235, 1237, 1268 ],
    [ 1235, 536, 1268, 125 ],
    [ 536, 123, 125, 145 ],
    [ 569, 1174, 600, 1418 ],
    [ 1174, 1138, 1418, 1175 ],
    [ 1138, 507, 1175, 1458 ],
    [ 507, 536, 1458, 212 ],
    [ 536, 123, 212, 145 ],
    [ 514, 1599, 545, 411 ],
    [ 1599, 409, 411, 445 ],
    [ 383, 92, 417, 110 ],
    [ 259, 218, 284, 243 ],
    [ 167, 648, 189, 1180 ],
    [ 648, 2077, 1180, 440 ],
    [ 2077, 2087, 440, 406 ],
    [ 2087, 965, 406, 1972 ],
    [ 965, 1011, 1972, 1053 ],
    [ 1124, 1161, 1163, 1615 ],
    [ 1161, 1565, 1615, 1585 ],
    [ 1565, 2132, 1585, 1566 ],
    [ 2132, 2012, 1566, 414 ],
    [ 2012, 1378, 414, 1407 ],
    [ 1378, 932, 1407, 777 ],
    [ 932, 776, 777, 1348 ],
    [ 776, 1291, 1348, 1321 ],
    [ 1291, 455, 1321, 564 ],
    [ 740, 1218, 771, 764 ],
    [ 1218, 2237, 764, 2245 ],
    [ 2237, 2244, 2245, 2251 ],
    [ 2244, 2124, 2251, 2254 ],
    [ 2124, 2118, 2254, 2125 ],
    [ 2003, 1982, 2020, 1593 ],
    [ 1982, 2240, 1593, 2248 ],
    [ 2240, 2235, 2248, 2241 ],
    [ 2235, 1416, 2241, 2053 ],
    [ 1416, 1969, 2053, 1189 ],
    [ 1969, 2163, 1189, 2170 ],
    [ 2163, 913, 2170, 949 ],
    [ 913, 882, 949, 921 ],
    [ 882, 1334, 921, 306 ],
    [ 1334, 2210, 306, 2213 ],
    [ 2210, 2207, 2213, 2211 ],
    [ 2207, 1844, 2211, 1456 ],
    [ 1844, 1107, 1456, 1142 ],
    [ 1737, 258, 1746, 72 ],
    [ 92, 220, 269, 1748 ],
    [ 220, 171, 1748, 193 ],
    [ 1181, 337, 339, 371 ],
    [ 337, 1349, 371, 1383 ],
    [ 1349, 1949, 1383, 1351 ],
    [ 1949, 1174, 1351, 1418 ],
    [ 454, 1439, 1864, 1462 ],
    [ 1439, 1461, 1462, 1481 ],
    [ 1461, 2067, 1481, 1501 ],
    [ 2067, 2142, 1501, 2145 ],
    [ 2142, 1754, 2145, 1963 ],
    [ 1485, 651, 1964, 2046 ],
    [ 2126, 2125, 2133, 2127 ],
    [ 2020, 1997, 2029, 1704 ],
    [ 1029, 2022, 1876, 654 ],
    [ 652, 683, 685, 721 ],
    [ 1039, 1966, 1475, 1110 ],
    [ 1746, 1632, 1287, 640 ],
    [ 1627, 1600, 526, 1628 ],
    [ 1267, 1236, 781, 644 ],
    [ 1125, 1090, 1164, 1126 ],
    [ 966, 929, 1014, 968 ],
    [ 573, 547, 198, 574 ],
    [ 516, 517, 549, 550 ],
    [ 548, 129, 575, 602 ],
    [ 717, 751, 263, 782 ],
    [ 91, 848, 790, 869 ],
    [ 930, 967, 969, 1015 ],
    [ 1013, 1053, 1055, 146 ],
    [ 1163, 1026, 1203, 1239 ],
    [ 1237, 1268, 1027, 766 ],
    [ 1175, 1458, 1459, 262 ],
    [ 545, 411, 1629, 527 ],
    [ 284, 243, 639, 1288 ],
    [ 1972, 1053, 408, 1563 ],
    [ 1163, 1615, 757, 1644 ],
    [ 1585, 1566, 1617, 416 ],
    [ 414, 1407, 1935, 1379 ],
    [ 777, 1348, 1406, 1381 ],
    [ 1321, 564, 1547, 376 ],
    [ 2245, 2251, 765, 1934 ],
    [ 2254, 2125, 1806, 1367 ],
    [ 2020, 1593, 794, 2230 ],
    [ 2248, 2241, 1421, 2234 ],
    [ 2170, 949, 1260, 2172 ],
    [ 2213, 2211, 2214, 1491 ],
    [ 1748, 193, 1277, 2143 ],
    [ 371, 1383, 1950, 1970 ],
    [ 1864, 1462, 1720, 2102 ],
    [ 1481, 1501, 1502, 1524 ],
    [ 2145, 1963, 2076, 2024 ],
    [ 2024, 1964, 2034, 2047 ],
    [ 1964, 2046, 2047, 1965 ],
    [ 2046, 2133, 1965, 1108 ],
    [ 2133, 2127, 1108, 1020 ],
    [ 2127, 1334, 1020, 301 ],
    [ 1334, 1306, 301, 275 ],
    [ 1306, 2029, 275, 1728 ],
    [ 2029, 1704, 1728, 1721 ],
    [ 492, 927, 1012, 2071 ],
    [ 927, 1876, 2071, 2061 ],
    [ 1876, 654, 2061, 687 ],
    [ 654, 685, 687, 723 ],
    [ 685, 721, 723, 2023 ],
    [ 721, 1475, 2023, 1186 ],
    [ 1475, 1110, 1186, 1795 ],
    [ 890, 858, 1784, 1967 ],
    [ 858, 1287, 1967, 1567 ],
    [ 1287, 640, 1567, 1556 ],
    [ 1513, 1491, 1537, 1588 ],
    [ 993, 730, 798, 767 ],
    [ 526, 1628, 556, 528 ],
    [ 1628, 953, 528, 1630 ],
    [ 953, 919, 1630, 1601 ],
    [ 919, 744, 1601, 233 ],
    [ 744, 772, 233, 257 ],
    [ 781, 644, 645, 346 ],
    [ 781, 644, 645, 887 ],
    [ 1164, 1126, 1204, 1165 ],
    [ 1126, 1092, 1165, 1128 ],
    [ 1092, 1054, 1128, 1093 ],
    [ 1054, 1014, 1093, 1056 ],
    [ 1014, 968, 1056, 476 ],
    [ 968, 931, 476, 970 ],
    [ 931, 894, 970, 933 ],
    [ 894, 860, 933, 896 ],
    [ 860, 845, 896, 870 ],
    [ 781, 316, 378, 346 ],
    [ 198, 574, 222, 509 ],
    [ 574, 549, 509, 576 ],
    [ 549, 550, 576, 577 ],
    [ 550, 575, 577, 603 ],
    [ 575, 602, 603, 625 ],
    [ 602, 171, 625, 649 ],
    [ 171, 191, 649, 217 ],
    [ 263, 782, 288, 807 ],
    [ 782, 335, 807, 831 ],
    [ 335, 594, 831, 838 ],
    [ 594, 790, 838, 815 ],
    [ 790, 869, 815, 816 ],
    [ 869, 895, 816, 934 ],
    [ 895, 932, 934, 971 ],
    [ 932, 969, 971, 1016 ],
    [ 969, 1015, 1016, 1057 ],
    [ 1015, 1055, 1057, 188 ],
    [ 1055, 146, 188, 168 ],
    [ 1203, 1239, 1132, 1100 ],
    [ 1239, 1027, 1100, 768 ],
    [ 1027, 766, 768, 1169 ],
    [ 766, 147, 1169, 137 ],
    [ 147, 1343, 137, 157 ],
    [ 1343, 1375, 157, 1402 ],
    [ 1375, 1401, 1402, 1420 ],
    [ 1459, 262, 1479, 1499 ],
    [ 1375, 1401, 256, 232 ],
    [ 1401, 920, 232, 1602 ],
    [ 920, 194, 1602, 1631 ],
    [ 194, 1629, 1631, 529 ],
    [ 1629, 527, 529, 557 ],
    [ 112, 113, 768, 133 ],
    [ 263, 286, 288, 807 ],
    [ 639, 1288, 240, 264 ],
    [ 1288, 92, 264, 1738 ],
    [ 92, 220, 1738, 246 ],
    [ 171, 191, 649, 1182 ],
    [ 408, 1563, 444, 410 ],
    [ 1563, 1127, 410, 18 ],
    [ 1127, 749, 18, 19 ],
    [ 749, 757, 19, 153 ],
    [ 757, 1644, 153, 173 ],
    [ 1644, 1617, 173, 418 ],
    [ 1617, 416, 418, 1974 ],
    [ 416, 1935, 1974, 1380 ],
    [ 1935, 1379, 1380, 1408 ],
    [ 1379, 1406, 1408, 1488 ],
    [ 1406, 1381, 1488, 1788 ],
    [ 1381, 1547, 1788, 444 ],
    [ 1547, 376, 444, 410 ],
    [ 344, 644, 378, 346 ],
    [ 744, 772, 774, 1245 ],
    [ 772, 1936, 1245, 156 ],
    [ 1936, 1067, 156, 136 ],
    [ 1067, 765, 136, 2190 ],
    [ 765, 1934, 2190, 767 ],
    [ 1934, 1806, 767, 1417 ],
    [ 1806, 1367, 1417, 1399 ],
    [ 794, 2230, 820, 795 ],
    [ 2230, 1421, 795, 2187 ],
    [ 1421, 2234, 2187, 1732 ],
    [ 2234, 2067, 1732, 2249 ],
    [ 2067, 2054, 2249, 2242 ],
    [ 2054, 1260, 2242, 946 ],
    [ 1260, 2172, 946, 1355 ],
    [ 2172, 1762, 1355, 2228 ],
    [ 1762, 334, 2228, 2221 ],
    [ 334, 2214, 2221, 1537 ],
    [ 2214, 1491, 1537, 1588 ],
    [ 492, 927, 1808, 2071 ],
    [ 285, 262, 1479, 287 ],
    [ 190, 170, 216, 773 ],
    [ 170, 318, 773, 2263 ],
    [ 318, 1505, 2263, 2260 ],
    [ 1505, 1277, 2260, 1705 ],
    [ 1277, 2143, 1705, 1999 ],
    [ 2143, 1215, 1999, 2258 ],
    [ 1215, 373, 2258, 2255 ],
    [ 373, 1950, 2255, 2106 ],
    [ 1950, 1970, 2106, 624 ],
    [ 1459, 262, 310, 1499 ],
    [ 1459, 1727, 1479, 287 ],
    [ 1720, 2102, 1728, 1721 ],
    [ 2102, 1502, 1721, 2156 ],
    [ 1502, 1524, 2156, 1913 ],
    [ 1524, 2076, 1913, 2025 ],
    [ 2076, 2024, 2025, 2034 ],
    [ 2047, 1965, 2134, 1183 ],
    [ 1012, 2071, 1645, 2072 ],
    [ 2061, 687, 1553, 1659 ],
    [ 723, 2023, 2044, 2033 ],
    [ 1784, 1967, 1535, 1898 ],
    [ 1537, 1588, 1919, 1898 ],
    [ 1630, 1601, 530, 235 ],
    [ 1128, 1093, 1166, 1005 ],
    [ 1056, 476, 1094, 1058 ],
    [ 970, 933, 477, 972 ],
    [ 576, 577, 604, 605 ],
    [ 603, 625, 626, 650 ],
    [ 649, 217, 682, 718 ],
    [ 288, 807, 808, 718 ],
    [ 831, 838, 265, 853 ],
    [ 815, 816, 840, 841 ],
    [ 934, 971, 854, 1017 ],
    [ 1016, 1057, 1059, 595 ],
    [ 768, 1169, 1316, 1344 ],
    [ 1602, 1631, 1478, 531 ],
    [ 1738, 246, 808, 1454 ],
    [ 649, 1182, 1317, 341 ],
    [ 418, 1974, 1184, 1986 ],
    [ 1380, 1408, 1763, 1532 ],
    [ 1488, 1788, 1789, 506 ],
    [ 2190, 767, 2196, 2191 ],
    [ 2187, 1732, 1281, 2231 ],
    [ 2249, 2242, 1750, 948 ],
    [ 946, 1355, 2093, 2236 ],
    [ 2228, 2221, 1444, 1568 ],
    [ 1808, 2071, 1919, 1536 ],
    [ 2263, 2260, 775, 1729 ],
    [ 1705, 1999, 2261, 438 ],
    [ 2258, 2255, 404, 2087 ],
    [ 2156, 1913, 1722, 2026 ],
    [ 2025, 2034, 1874, 2048 ],
    [ 2048, 2134, 1121, 1086 ],
    [ 2134, 1183, 1086, 1216 ],
    [ 1143, 359, 424, 392 ],
    [ 1645, 2072, 1665, 1656 ],
    [ 2072, 1553, 1656, 1660 ],
    [ 1553, 1659, 1660, 517 ],
    [ 1659, 2044, 517, 2062 ],
    [ 2044, 2033, 2062, 2045 ],
    [ 2033, 1838, 2045, 1585 ],
    [ 1838, 1552, 1585, 1566 ],
    [ 1552, 1535, 1566, 1554 ],
    [ 1535, 1898, 1554, 1920 ],
    [ 1898, 1589, 1920, 1467 ],
    [ 1589, 1568, 1467, 1446 ],
    [ 1568, 1919, 1446, 1948 ],
    [ 1919, 1898, 1948, 1920 ],
    [ 1589, 1568, 1467, 1590 ],
    [ 1143, 359, 881, 392 ],
    [ 530, 235, 237, 261 ],
    [ 85, 101, 336, 367 ],
    [ 1166, 1005, 1006, 1167 ],
    [ 1094, 1058, 1129, 1095 ],
    [ 1058, 477, 1095, 59 ],
    [ 477, 972, 59, 48 ],
    [ 295, 271, 320, 513 ],
    [ 511, 540, 542, 651 ],
    [ 540, 604, 651, 627 ],
    [ 604, 605, 627, 628 ],
    [ 605, 626, 628, 652 ],
    [ 626, 650, 652, 683 ],
    [ 650, 682, 683, 719 ],
    [ 682, 718, 719, 752 ],
    [ 718, 265, 752, 783 ],
    [ 265, 289, 783, 809 ],
    [ 289, 808, 809, 832 ],
    [ 808, 718, 832, 752 ],
    [ 265, 853, 783, 315 ],
    [ 853, 840, 315, 855 ],
    [ 840, 841, 855, 856 ],
    [ 841, 854, 856, 878 ],
    [ 854, 1017, 878, 907 ],
    [ 1017, 1059, 907, 1096 ],
    [ 1059, 595, 1096, 620 ],
    [ 159, 770, 182, 518 ],
    [ 770, 1316, 518, 1345 ],
    [ 1316, 1344, 1345, 1376 ],
    [ 1344, 159, 1376, 1403 ],
    [ 159, 180, 1403, 518 ],
    [ 454, 1439, 486, 1462 ],
    [ 1461, 1480, 1481, 1501 ],
    [ 100, 84, 366, 102 ],
    [ 1478, 531, 638, 560 ],
    [ 37, 195, 49, 60 ],
    [ 265, 289, 291, 809 ],
    [ 808, 1454, 832, 1474 ],
    [ 1454, 511, 1474, 1485 ],
    [ 511, 540, 1485, 651 ],
    [ 626, 650, 652, 1318 ],
    [ 650, 1317, 1318, 673 ],
    [ 1317, 341, 673, 375 ],
    [ 37, 195, 49, 425 ],
    [ 1184, 1986, 1217, 1923 ],
    [ 1986, 1763, 1923, 1137 ],
    [ 1763, 1532, 1137, 420 ],
    [ 1532, 1789, 420, 1797 ],
    [ 1789, 506, 1797, 535 ],
    [ 348, 776, 381, 350 ],
    [ 85, 101, 103, 367 ],
    [ 348, 776, 777, 1348 ],
    [ 1291, 455, 1321, 487 ],
    [ 179, 158, 519, 1246 ],
    [ 158, 2196, 1246, 2202 ],
    [ 2196, 2191, 2202, 2197 ],
    [ 2191, 769, 2197, 519 ],
    [ 769, 158, 519, 181 ],
    [ 1281, 2231, 1307, 1282 ],
    [ 2231, 1750, 1282, 1724 ],
    [ 1750, 948, 1724, 1767 ],
    [ 948, 2093, 1767, 2099 ],
    [ 2093, 2236, 2099, 2243 ],
    [ 2236, 1444, 2243, 1622 ],
    [ 1444, 1568, 1622, 1446 ],
    [ 1919, 1536, 1948, 1555 ],
    [ 1536, 1553, 1555, 516 ],
    [ 1553, 1659, 516, 517 ],
    [ 1838, 1552, 1585, 1840 ],
    [ 1796, 1538, 1816, 1558 ],
    [ 775, 1729, 303, 290 ],
    [ 1729, 2261, 290, 2264 ],
    [ 2261, 438, 2264, 472 ],
    [ 404, 2087, 440, 2000 ],
    [ 100, 84, 366, 701 ],
    [ 1461, 1480, 580, 1515 ],
    [ 1722, 2026, 1730, 2035 ],
    [ 2026, 1874, 2035, 1669 ],
    [ 1874, 2048, 1669, 1121 ],
    [ 1086, 1216, 1650, 488 ],
    [ 1660, 517, 2088, 2079 ],
    [ 2062, 2045, 575, 1987 ],
    [ 1554, 1920, 1935, 2007 ],
    [ 1467, 1446, 496, 1469 ],
    [ 1948, 1920, 1448, 467 ],
    [ 1467, 1590, 1743, 1734 ],
    [ 1006, 1167, 1243, 1206 ],
    [ 1129, 1095, 1168, 88 ],
    [ 542, 651, 720, 684 ],
    [ 627, 628, 653, 654 ],
    [ 719, 752, 754, 785 ],
    [ 783, 809, 810, 495 ],
    [ 832, 752, 466, 871 ],
    [ 783, 315, 897, 936 ],
    [ 855, 856, 879, 880 ],
    [ 878, 907, 908, 944 ],
    [ 1345, 1376, 520, 1404 ],
    [ 1403, 518, 1421, 1440 ],
    [ 486, 1462, 1463, 1088 ],
    [ 291, 809, 1899, 1921 ],
    [ 832, 1474, 2008, 2024 ],
    [ 652, 1318, 1319, 1346 ],
    [ 1217, 1923, 489, 1207 ],
    [ 1797, 535, 421, 974 ],
    [ 1321, 487, 1349, 1322 ],
    [ 519, 1246, 1292, 1015 ],
    [ 2202, 2197, 1247, 521 ],
    [ 1724, 1767, 1283, 791 ],
    [ 2099, 2243, 814, 2092 ],
    [ 1622, 1446, 2282, 2290 ],
    [ 1948, 1555, 2037, 1080 ],
    [ 1585, 1840, 2200, 2192 ],
    [ 2264, 472, 761, 2129 ],
    [ 440, 2000, 2262, 2259 ],
    [ 1730, 2035, 865, 1707 ],
    [ 1650, 488, 553, 522 ],
    [ 1694, 1661, 1527, 2104 ],
    [ 1661, 2088, 2104, 1501 ],
    [ 2088, 2079, 1501, 1523 ],
    [ 2079, 575, 1523, 2075 ],
    [ 575, 1987, 2075, 625 ],
    [ 1987, 1617, 625, 1411 ],
    [ 1617, 416, 1411, 1974 ],
    [ 1935, 2007, 1380, 1408 ],
    [ 2007, 496, 1408, 2009 ],
    [ 496, 1469, 2009, 557 ],
    [ 1469, 1448, 557, 469 ],
    [ 1448, 467, 469, 805 ],
    [ 467, 1743, 805, 1289 ],
    [ 1743, 1734, 1289, 1338 ],
    [ 1734, 1725, 1338, 1035 ],
    [ 1725, 956, 1035, 1000 ],
    [ 435, 778, 469, 805 ],
    [ 1120, 1272, 1159, 1199 ],
    [ 1272, 1243, 1199, 425 ],
    [ 1243, 1206, 425, 1217 ],
    [ 1206, 1168, 1217, 124 ],
    [ 1168, 88, 124, 106 ],
    [ 50, 974, 63, 64 ],
    [ 974, 305, 64, 975 ],
    [ 305, 331, 975, 537 ],
    [ 415, 383, 449, 833 ],
    [ 784, 753, 647, 679 ],
    [ 753, 720, 679, 755 ],
    [ 720, 684, 755, 722 ],
    [ 684, 653, 722, 686 ],
    [ 653, 654, 686, 687 ],
    [ 685, 721, 723, 756 ],
    [ 754, 785, 786, 811 ],
    [ 785, 810, 811, 834 ],
    [ 810, 495, 834, 528 ],
    [ 466, 871, 497, 898 ],
    [ 871, 897, 898, 392 ],
    [ 897, 936, 392, 976 ],
    [ 936, 879, 976, 1018 ],
    [ 879, 880, 1018, 910 ],
    [ 880, 908, 910, 946 ],
    [ 908, 944, 946, 986 ],
    [ 520, 1404, 553, 1422 ],
    [ 1404, 1421, 1422, 1441 ],
    [ 1421, 1440, 1441, 1464 ],
    [ 1440, 1463, 1464, 1162 ],
    [ 1463, 1088, 1162, 1125 ],
    [ 1088, 1502, 1125, 1525 ],
    [ 1502, 1524, 1525, 1543 ],
    [ 1524, 1542, 1543, 497 ],
    [ 1542, 434, 497, 468 ],
    [ 268, 293, 1001, 1036 ],
    [ 293, 1899, 1036, 1337 ],
    [ 1899, 1921, 1337, 1312 ],
    [ 1921, 466, 1312, 1968 ],
    [ 466, 871, 1968, 468 ],
    [ 871, 810, 468, 556 ],
    [ 810, 495, 556, 1822 ],
    [ 495, 2008, 1822, 2025 ],
    [ 2008, 2024, 2025, 2034 ],
    [ 1964, 2046, 2047, 1512 ],
    [ 2046, 653, 1512, 2061 ],
    [ 653, 654, 2061, 1320 ],
    [ 654, 1319, 1320, 747 ],
    [ 1319, 1346, 747, 777 ],
    [ 1346, 706, 777, 1405 ],
    [ 706, 675, 1405, 708 ],
    [ 489, 1207, 523, 554 ],
    [ 421, 974, 63, 64 ],
    [ 784, 646, 647, 679 ],
    [ 435, 778, 779, 498 ],
    [ 778, 1406, 498, 1428 ],
    [ 1406, 1381, 1428, 1410 ],
    [ 1381, 1349, 1410, 1383 ],
    [ 1349, 1322, 1383, 1351 ],
    [ 1322, 1292, 1351, 1324 ],
    [ 1292, 1015, 1324, 1293 ],
    [ 1015, 1247, 1293, 1275 ],
    [ 1247, 521, 1275, 554 ],
    [ 1283, 791, 1309, 816 ],
    [ 791, 814, 816, 839 ],
    [ 814, 2092, 839, 1824 ],
    [ 2092, 2282, 1824, 389 ],
    [ 2282, 2290, 389, 49 ],
    [ 2290, 1448, 49, 779 ],
    [ 1448, 467, 779, 498 ],
    [ 496, 1469, 529, 1903 ],
    [ 1469, 2037, 1903, 1081 ],
    [ 2037, 1080, 1081, 1117 ],
    [ 549, 550, 1154, 577 ],
    [ 575, 1987, 603, 2205 ],
    [ 1987, 2200, 2205, 1333 ],
    [ 2200, 2192, 1333, 1305 ],
    [ 2192, 1842, 1305, 2194 ],
    [ 1842, 1817, 2194, 1843 ],
    [ 608, 581, 1818, 609 ],
    [ 330, 304, 1761, 1326 ],
    [ 304, 865, 1326, 883 ],
    [ 865, 361, 883, 857 ],
    [ 761, 2129, 793, 762 ],
    [ 2129, 2262, 762, 1216 ],
    [ 2262, 2259, 1216, 424 ],
    [ 2259, 2123, 424, 1198 ],
    [ 2123, 940, 1198, 982 ],
    [ 1928, 1817, 2194, 1843 ],
    [ 865, 1707, 883, 857 ],
    [ 1542, 434, 497, 898 ],
    [ 435, 778, 469, 498 ],
    [ 1542, 434, 1968, 468 ],
    [ 1527, 2104, 2112, 2108 ],
    [ 2075, 625, 2083, 2080 ],
    [ 1411, 1974, 1317, 1753 ],
    [ 2009, 557, 1789, 471 ],
    [ 469, 805, 1603, 1577 ],
    [ 975, 537, 93, 977 ],
    [ 449, 833, 872, 648 ],
    [ 686, 687, 724, 725 ],
    [ 723, 756, 758, 787 ],
    [ 834, 528, 849, 873 ],
    [ 497, 898, 899, 937 ],
    [ 1018, 910, 1060, 1097 ],
    [ 946, 986, 988, 109 ],
    [ 553, 1422, 1423, 1442 ],
    [ 1441, 1464, 1465, 1482 ],
    [ 1162, 1125, 1202, 1363 ],
    [ 1525, 1543, 1544, 873 ],
    [ 1968, 468, 1975, 1988 ],
    [ 556, 1822, 1634, 2026 ],
    [ 2047, 1512, 2063, 2072 ],
    [ 2061, 1320, 2081, 2089 ],
    [ 1405, 708, 1425, 1445 ],
    [ 779, 498, 2304, 2301 ],
    [ 1428, 1410, 1451, 1430 ],
    [ 1383, 1351, 1364, 1385 ],
    [ 1324, 1293, 1353, 1325 ],
    [ 1275, 554, 2323, 2322 ],
    [ 1309, 816, 991, 1847 ],
    [ 839, 1824, 2269, 2270 ],
    [ 529, 1903, 1451, 1082 ],
    [ 1154, 577, 1976, 1990 ],
    [ 603, 2205, 2283, 2279 ],
    [ 1818, 609, 1844, 1414 ],
    [ 1761, 1326, 2180, 950 ],
    [ 70, 57, 86, 1632 ],
    [ 57, 2112, 1632, 2119 ],
    [ 2112, 2108, 2119, 2113 ],
    [ 2108, 1524, 2113, 1773 ],
    [ 1524, 2076, 1773, 1893 ],
    [ 2076, 2083, 1893, 2094 ],
    [ 2083, 2080, 2094, 2090 ],
    [ 2080, 1317, 2090, 343 ],
    [ 1317, 1753, 343, 1764 ],
    [ 1753, 1763, 1764, 452 ],
    [ 1763, 1532, 452, 420 ],
    [ 1789, 471, 1797, 535 ],
    [ 471, 1603, 535, 1635 ],
    [ 1603, 1577, 1635, 1604 ],
    [ 1577, 847, 1604, 1105 ],
    [ 847, 1113, 1105, 1150 ],
    [ 439, 471, 473, 535 ],
    [ 847, 867, 1105, 893 ],
    [ 536, 166, 125, 188 ],
    [ 93, 977, 111, 1019 ],
    [ 977, 539, 1019, 978 ],
    [ 539, 510, 978, 938 ],
    [ 872, 648, 900, 213 ],
    [ 749, 757, 307, 788 ],
    [ 757, 724, 788, 759 ],
    [ 724, 725, 759, 760 ],
    [ 725, 758, 760, 789 ],
    [ 758, 787, 789, 813 ],
    [ 787, 812, 813, 836 ],
    [ 812, 835, 836, 850 ],
    [ 849, 873, 874, 901 ],
    [ 873, 899, 901, 939 ],
    [ 899, 937, 939, 979 ],
    [ 937, 882, 979, 1020 ],
    [ 882, 863, 1020, 301 ],
    [ 863, 1060, 301, 1098 ],
    [ 1060, 1097, 1098, 1130 ],
    [ 1097, 988, 1130, 548 ],
    [ 988, 109, 548, 129 ],
    [ 631, 608, 892, 859 ],
    [ 608, 1423, 859, 1443 ],
    [ 1423, 1442, 1443, 1466 ],
    [ 1442, 1465, 1466, 1483 ],
    [ 1465, 1482, 1483, 1503 ],
    [ 1482, 1202, 1503, 616 ],
    [ 1202, 1363, 616, 1545 ],
    [ 1363, 1544, 1545, 1561 ],
    [ 1544, 873, 1561, 1578 ],
    [ 873, 530, 1578, 665 ],
    [ 530, 499, 665, 1496 ],
    [ 1114, 1969, 1151, 1296 ],
    [ 1969, 1975, 1296, 1989 ],
    [ 1975, 1988, 1989, 2010 ],
    [ 1988, 1634, 2010, 1730 ],
    [ 1634, 2026, 1730, 2035 ],
    [ 1874, 2048, 1669, 1883 ],
    [ 2048, 2063, 1883, 2073 ],
    [ 2063, 2072, 2073, 1646 ],
    [ 2072, 2081, 1646, 2091 ],
    [ 2081, 2089, 2091, 2098 ],
    [ 2089, 1379, 2098, 1801 ],
    [ 1379, 1406, 1801, 508 ],
    [ 1406, 1425, 508, 1447 ],
    [ 1425, 1445, 1447, 1468 ],
    [ 1445, 241, 1468, 284 ],
    [ 241, 283, 284, 308 ],
    [ 749, 62, 307, 153 ],
    [ 62, 2304, 153, 2310 ],
    [ 2304, 2301, 2310, 2305 ],
    [ 2301, 1451, 2305, 1083 ],
    [ 1451, 1430, 1083, 1452 ],
    [ 1430, 1364, 1452, 567 ],
    [ 1364, 1385, 567, 541 ],
    [ 1385, 1353, 541, 1386 ],
    [ 1353, 1325, 1386, 2011 ],
    [ 1325, 2323, 2011, 2325 ],
    [ 2323, 2322, 2325, 2324 ],
    [ 2322, 383, 2324, 128 ],
    [ 383, 352, 128, 269 ],
    [ 991, 1847, 1029, 2022 ],
    [ 1847, 2269, 2022, 2271 ],
    [ 2269, 2270, 2271, 2272 ],
    [ 2270, 864, 2272, 19 ],
    [ 864, 62, 19, 153 ],
    [ 1451, 1082, 1083, 1119 ],
    [ 1118, 1155, 1156, 1977 ],
    [ 1155, 1976, 1977, 1991 ],
    [ 1976, 1990, 1991, 1354 ],
    [ 1990, 2283, 1354, 2292 ],
    [ 2283, 2279, 2292, 2284 ],
    [ 2279, 2127, 2284, 921 ],
    [ 2127, 1334, 921, 306 ],
    [ 1844, 1414, 1456, 1434 ],
    [ 1396, 1786, 1415, 1397 ],
    [ 1786, 2180, 1397, 2185 ],
    [ 2180, 950, 2185, 992 ],
    [ 763, 1218, 795, 764 ],
    [ 1544, 873, 1561, 901 ],
    [ 882, 1334, 1020, 306 ],
    [ 500, 531, 532, 666 ],
    [ 531, 1451, 666, 1472 ],
    [ 1451, 1430, 1472, 1452 ],
    [ 1416, 1969, 2053, 1296 ],
    [ 1634, 1651, 1730, 1672 ],
    [ 2119, 2113, 1513, 2120 ],
    [ 2094, 2090, 1894, 345 ],
    [ 343, 1764, 879, 1776 ],
    [ 1635, 1604, 305, 1564 ],
    [ 1105, 893, 1605, 1579 ],
    [ 111, 1019, 1099, 1061 ],
    [ 759, 760, 790, 791 ],
    [ 789, 813, 814, 837 ],
    [ 836, 850, 851, 875 ],
    [ 939, 979, 981, 1021 ],
    [ 1098, 1130, 1131, 550 ],
    [ 1443, 1466, 860, 1484 ],
    [ 1483, 1503, 1504, 1526 ],
    [ 1561, 1578, 1580, 737 ],
    [ 665, 1496, 1636, 1653 ],
    [ 1989, 2010, 1297, 304 ],
    [ 2073, 1646, 1958, 2092 ],
    [ 2091, 2098, 1647, 1802 ],
    [ 1447, 1468, 1470, 286 ],
    [ 307, 153, 1323, 1350 ],
    [ 2310, 2305, 1382, 1085 ],
    [ 1083, 1452, 2139, 1745 ],
    [ 1386, 2011, 1955, 1413 ],
    [ 2325, 2324, 2036, 170 ],
    [ 2271, 2272, 685, 1658 ],
    [ 1156, 1977, 1758, 1770 ],
    [ 1991, 1354, 2016, 880 ],
    [ 2292, 2284, 908, 2172 ],
    [ 2185, 992, 1398, 1807 ],
    [ 1561, 901, 2052, 2039 ],
    [ 1020, 306, 2287, 2281 ],
    [ 532, 666, 1674, 1692 ],
    [ 1472, 1452, 738, 621 ],
    [ 2053, 1296, 2239, 2238 ],
    [ 1513, 2120, 1620, 1588 ],
    [ 2120, 1786, 1588, 2121 ],
    [ 1786, 1774, 2121, 2114 ],
    [ 1774, 1894, 2114, 347 ],
    [ 1894, 345, 347, 945 ],
    [ 345, 879, 945, 909 ],
    [ 879, 1776, 909, 910 ],
    [ 1776, 482, 910, 1798 ],
    [ 482, 453, 1798, 483 ],
    [ 421, 974, 395, 64 ],
    [ 305, 1564, 975, 363 ],
    [ 1564, 174, 363, 1613 ],
    [ 174, 154, 1613, 1642 ],
    [ 154, 1152, 1642, 723 ],
    [ 1152, 721, 723, 756 ],
    [ 305, 1564, 333, 537 ],
    [ 1564, 1605, 537, 1637 ],
    [ 1605, 1579, 1637, 1606 ],
    [ 1579, 969, 1606, 1324 ],
    [ 969, 1015, 1324, 1057 ],
    [ 1027, 766, 768, 133 ],
    [ 112, 113, 132, 1169 ],
    [ 113, 1099, 1169, 1132 ],
    [ 1099, 1061, 1132, 1100 ],
    [ 263, 782, 904, 807 ],
    [ 790, 791, 815, 816 ],
    [ 814, 837, 839, 852 ],
    [ 837, 851, 852, 876 ],
    [ 851, 875, 876, 905 ],
    [ 875, 903, 905, 941 ],
    [ 903, 940, 941, 982 ],
    [ 981, 1021, 1023, 1063 ],
    [ 1021, 359, 1063, 1101 ],
    [ 359, 1070, 1101, 1133 ],
    [ 1070, 1131, 1133, 576 ],
    [ 1131, 550, 576, 577 ],
    [ 474, 968, 505, 476 ],
    [ 860, 1484, 896, 870 ],
    [ 1484, 1504, 870, 1527 ],
    [ 1504, 1526, 1527, 1546 ],
    [ 1526, 642, 1546, 1562 ],
    [ 642, 672, 1562, 1581 ],
    [ 1580, 737, 208, 1140 ],
    [ 737, 1636, 1140, 636 ],
    [ 1636, 1653, 636, 662 ],
    [ 1653, 1540, 662, 1539 ],
    [ 1540, 1690, 1539, 1517 ],
    [ 555, 524, 178, 44 ],
    [ 549, 1153, 1154, 577 ],
    [ 1153, 1031, 577, 1388 ],
    [ 1031, 995, 1388, 1357 ],
    [ 995, 1297, 1357, 362 ],
    [ 1297, 304, 362, 1326 ],
    [ 865, 1707, 883, 394 ],
    [ 1881, 1860, 1946, 2082 ],
    [ 1860, 1958, 2082, 839 ],
    [ 1958, 2092, 839, 852 ],
    [ 2092, 1647, 852, 1803 ],
    [ 1647, 1802, 1803, 1825 ],
    [ 1802, 565, 1825, 1856 ],
    [ 565, 539, 1856, 1878 ],
    [ 539, 1470, 1878, 288 ],
    [ 1470, 286, 288, 311 ],
    [ 112, 113, 768, 1169 ],
    [ 263, 782, 904, 311 ],
    [ 782, 1323, 311, 1352 ],
    [ 1323, 1350, 1352, 1384 ],
    [ 1350, 1382, 1384, 1087 ],
    [ 1382, 1085, 1087, 1429 ],
    [ 2139, 1745, 893, 1290 ],
    [ 1745, 598, 1290, 1374 ],
    [ 598, 569, 1374, 2136 ],
    [ 569, 1955, 2136, 745 ],
    [ 1955, 1413, 745, 708 ],
    [ 1413, 2036, 708, 216 ],
    [ 2036, 170, 216, 773 ],
    [ 1277, 1254, 1705, 1278 ],
    [ 685, 1658, 723, 2023 ],
    [ 1658, 155, 2023, 2177 ],
    [ 155, 37, 2177, 2182 ],
    [ 37, 1382, 2182, 2131 ],
    [ 1382, 1085, 2131, 1122 ],
    [ 1120, 1157, 1159, 1978 ],
    [ 1157, 1758, 1978, 1992 ],
    [ 1758, 1770, 1992, 2017 ],
    [ 1770, 2016, 2017, 909 ],
    [ 2016, 880, 909, 910 ],
    [ 908, 2172, 946, 1355 ],
    [ 2214, 1491, 1537, 1514 ],
    [ 1398, 1807, 1417, 1399 ],
    [ 1807, 993, 1399, 2190 ],
    [ 993, 730, 2190, 994 ],
    [ 765, 1934, 798, 767 ],
    [ 993, 730, 2190, 767 ],
    [ 642, 672, 1562, 705 ],
    [ 672, 2052, 705, 2066 ],
    [ 2052, 2039, 2066, 2053 ],
    [ 981, 1021, 2040, 2028 ],
    [ 1021, 2287, 2028, 2294 ],
    [ 2287, 2281, 2294, 2288 ],
    [ 2281, 2214, 2288, 1620 ],
    [ 2214, 1491, 1620, 1514 ],
    [ 443, 475, 201, 177 ],
    [ 504, 533, 534, 1171 ],
    [ 533, 1674, 1171, 661 ],
    [ 1674, 1692, 661, 635 ],
    [ 1692, 738, 635, 186 ],
    [ 738, 621, 186, 209 ],
    [ 598, 569, 623, 2136 ],
    [ 1421, 2234, 2187, 1464 ],
    [ 2234, 2239, 1464, 2247 ],
    [ 2239, 2238, 2247, 2246 ],
    [ 2238, 1297, 2246, 1761 ],
    [ 1297, 304, 1761, 332 ],
    [ 2121, 2114, 1589, 1424 ],
    [ 347, 945, 1701, 1702 ],
    [ 909, 910, 947, 948 ],
    [ 1798, 483, 2093, 1614 ],
    [ 975, 363, 1584, 1614 ],
    [ 1613, 1642, 484, 1659 ],
    [ 1637, 1606, 539, 1385 ],
    [ 1324, 1057, 1607, 238 ],
    [ 132, 1169, 1244, 139 ],
    [ 839, 852, 854, 877 ],
    [ 876, 905, 906, 942 ],
    [ 1023, 1063, 1064, 942 ],
    [ 1101, 1133, 983, 540 ],
    [ 1562, 1581, 935, 1494 ],
    [ 1388, 1357, 626, 1390 ],
    [ 362, 1326, 1359, 1360 ],
    [ 1946, 2082, 1359, 841 ],
    [ 1803, 1825, 906, 1857 ],
    [ 1856, 1878, 1879, 289 ],
    [ 904, 311, 1505, 1215 ],
    [ 1352, 1384, 373, 1089 ],
    [ 1087, 1429, 1431, 895 ],
    [ 1374, 2136, 1291, 2074 ],
    [ 2177, 2182, 1838, 2132 ],
    [ 2131, 1122, 2178, 2179 ],
    [ 1992, 2017, 2178, 1702 ],
    [ 2190, 994, 138, 2199 ],
    [ 1562, 705, 1713, 1439 ],
    [ 2040, 2028, 2054, 1679 ],
    [ 2294, 2288, 1699, 1092 ],
    [ 1620, 1514, 1054, 931 ],
    [ 623, 2136, 1495, 802 ],
    [ 2187, 1464, 806, 1238 ],
    [ 2247, 2246, 1202, 1786 ],
    [ 1589, 1424, 1622, 1590 ],
    [ 1424, 1701, 1590, 1717 ],
    [ 1701, 1702, 1717, 1718 ],
    [ 1702, 947, 1718, 1724 ],
    [ 947, 948, 1724, 1767 ],
    [ 2093, 1614, 2099, 1643 ],
    [ 1614, 484, 1643, 1660 ],
    [ 484, 485, 1660, 1586 ],
    [ 485, 1584, 1586, 1616 ],
    [ 1584, 1614, 1616, 1643 ],
    [ 484, 1659, 1660, 1586 ],
    [ 1659, 758, 1586, 1483 ],
    [ 758, 787, 1483, 813 ],
    [ 539, 1385, 567, 938 ],
    [ 1385, 1607, 938, 1638 ],
    [ 1607, 238, 1638, 1608 ],
    [ 238, 214, 1608, 336 ],
    [ 214, 101, 336, 121 ],
    [ 194, 174, 997, 1289 ],
    [ 174, 1244, 1289, 1273 ],
    [ 1244, 139, 1273, 161 ],
    [ 265, 853, 291, 315 ],
    [ 854, 877, 878, 907 ],
    [ 877, 906, 907, 943 ],
    [ 906, 942, 943, 984 ],
    [ 942, 983, 984, 542 ],
    [ 983, 1024, 542, 568 ],
    [ 1024, 1064, 568, 1102 ],
    [ 1064, 942, 1102, 984 ],
    [ 983, 540, 542, 651 ],
    [ 477, 972, 278, 48 ],
    [ 46, 972, 278, 48 ],
    [ 935, 1494, 973, 1518 ],
    [ 1478, 637, 532, 666 ],
    [ 1976, 1990, 1991, 2011 ],
    [ 1990, 626, 2011, 1412 ],
    [ 626, 1390, 1412, 1318 ],
    [ 1390, 1359, 1318, 1392 ],
    [ 1359, 1360, 1392, 1393 ],
    [ 1360, 1391, 1393, 1412 ],
    [ 1391, 1390, 1412, 1318 ],
    [ 1359, 841, 1392, 856 ],
    [ 906, 1857, 943, 1880 ],
    [ 1857, 1879, 1880, 291 ],
    [ 1879, 289, 291, 315 ],
    [ 734, 770, 182, 518 ],
    [ 159, 770, 1403, 205 ],
    [ 348, 318, 381, 1348 ],
    [ 318, 1505, 1348, 1528 ],
    [ 1505, 1215, 1528, 1256 ],
    [ 373, 1089, 1091, 441 ],
    [ 1089, 1431, 441, 1453 ],
    [ 1431, 895, 1453, 1473 ],
    [ 895, 932, 1473, 381 ],
    [ 932, 776, 381, 1348 ],
    [ 1291, 2074, 1321, 564 ],
    [ 2074, 775, 564, 314 ],
    [ 775, 251, 314, 277 ],
    [ 775, 1729, 303, 277 ],
    [ 1838, 2132, 1585, 1840 ],
    [ 2132, 2178, 1840, 2183 ],
    [ 2178, 2179, 2183, 2184 ],
    [ 2179, 1565, 2184, 1866 ],
    [ 1565, 2132, 1866, 1840 ],
    [ 2178, 1702, 2183, 1718 ],
    [ 1444, 1568, 1622, 1590 ],
    [ 138, 2199, 160, 2203 ],
    [ 2199, 995, 2203, 1312 ],
    [ 995, 953, 1312, 996 ],
    [ 769, 158, 204, 1246 ],
    [ 769, 733, 519, 181 ],
    [ 46, 972, 278, 1719 ],
    [ 972, 1713, 1719, 1864 ],
    [ 1713, 1439, 1864, 1462 ],
    [ 1461, 2067, 1481, 1515 ],
    [ 2067, 2054, 1515, 2068 ],
    [ 2054, 1679, 2068, 2055 ],
    [ 1679, 1699, 2055, 1689 ],
    [ 1699, 1092, 1689, 1280 ],
    [ 1054, 931, 1255, 2135 ],
    [ 931, 894, 2135, 1481 ],
    [ 894, 1480, 1481, 1515 ],
    [ 775, 251, 303, 277 ],
    [ 211, 235, 665, 1496 ],
    [ 1495, 802, 1519, 826 ],
    [ 100, 830, 120, 102 ],
    [ 830, 806, 102, 2101 ],
    [ 806, 1238, 2101, 2204 ],
    [ 1238, 1202, 2204, 1415 ],
    [ 1202, 1786, 1415, 1545 ],
    [ 1717, 1718, 1725, 1726 ],
    [ 2099, 1643, 2105, 2100 ],
    [ 1660, 1586, 1657, 1484 ],
    [ 1616, 1643, 1504, 1661 ],
    [ 1483, 813, 1712, 1598 ],
    [ 567, 938, 1691, 1673 ],
    [ 1638, 1608, 1654, 726 ],
    [ 997, 1289, 829, 847 ],
    [ 1273, 161, 1113, 1274 ],
    [ 943, 984, 985, 544 ],
    [ 1102, 984, 622, 753 ],
    [ 973, 1518, 478, 1655 ],
    [ 1991, 2011, 1599, 2027 ],
    [ 1412, 1318, 2036, 743 ],
    [ 1392, 1393, 706, 1413 ],
    [ 1392, 856, 2031, 1387 ],
    [ 943, 1880, 1295, 293 ],
    [ 381, 1348, 1506, 1529 ],
    [ 1528, 1256, 1547, 1563 ],
    [ 1091, 441, 1814, 1836 ],
    [ 1453, 1473, 504, 1134 ],
    [ 2183, 2184, 1842, 1905 ],
    [ 2183, 1718, 1909, 1308 ],
    [ 160, 2203, 2141, 1114 ],
    [ 1312, 996, 1969, 2163 ],
    [ 1481, 1515, 2095, 2084 ],
    [ 2068, 2055, 1516, 1690 ],
    [ 1689, 1280, 2056, 2041 ],
    [ 1255, 2135, 2029, 2102 ],
    [ 1519, 826, 2168, 1760 ],
    [ 2101, 2204, 104, 1870 ],
    [ 1415, 1545, 1845, 1819 ],
    [ 183, 737, 630, 185 ],
    [ 1725, 1726, 1895, 1000 ],
    [ 1726, 1283, 1000, 815 ],
    [ 1283, 791, 815, 1284 ],
    [ 791, 2105, 1284, 1600 ],
    [ 2105, 2100, 1600, 1576 ],
    [ 2100, 1657, 1576, 886 ],
    [ 1657, 1484, 886, 870 ],
    [ 1504, 1661, 1527, 1546 ],
    [ 1657, 1484, 896, 861 ],
    [ 1484, 1712, 861, 525 ],
    [ 1712, 1598, 525, 1627 ],
    [ 1598, 851, 1627, 1739 ],
    [ 851, 875, 1739, 905 ],
    [ 903, 940, 941, 1158 ],
    [ 163, 621, 656, 629 ],
    [ 621, 1691, 629, 1710 ],
    [ 1691, 1673, 1710, 1693 ],
    [ 1673, 1654, 1693, 793 ],
    [ 1654, 726, 793, 762 ],
    [ 268, 999, 1001, 317 ],
    [ 999, 829, 317, 1377 ],
    [ 829, 847, 1377, 868 ],
    [ 847, 1113, 868, 893 ],
    [ 1113, 1274, 893, 1290 ],
    [ 298, 345, 324, 945 ],
    [ 879, 880, 909, 910 ],
    [ 985, 544, 107, 125 ],
    [ 622, 753, 647, 679 ],
    [ 653, 654, 686, 1320 ],
    [ 50, 974, 395, 64 ],
    [ 478, 1655, 508, 479 ],
    [ 1655, 1674, 479, 1395 ],
    [ 1674, 1692, 1395, 635 ],
    [ 738, 184, 186, 209 ],
    [ 50, 974, 395, 429 ],
    [ 1120, 1157, 1400, 1978 ],
    [ 1758, 1770, 1992, 1780 ],
    [ 1770, 1599, 1780, 411 ],
    [ 1599, 2027, 411, 445 ],
    [ 2027, 2036, 445, 862 ],
    [ 2036, 743, 862, 773 ],
    [ 706, 1413, 745, 708 ],
    [ 2036, 743, 216, 192 ],
    [ 743, 2031, 192, 571 ],
    [ 2031, 1387, 571, 545 ],
    [ 1387, 908, 545, 1285 ],
    [ 908, 944, 1285, 1355 ],
    [ 944, 1295, 1355, 1001 ],
    [ 1295, 293, 1001, 317 ],
    [ 738, 184, 656, 629 ],
    [ 520, 1404, 553, 522 ],
    [ 1170, 1134, 1573, 562 ],
    [ 1134, 1506, 562, 1530 ],
    [ 1506, 1529, 1530, 1548 ],
    [ 1529, 1547, 1548, 1048 ],
    [ 1547, 1563, 1048, 1008 ],
    [ 1563, 1814, 1008, 1837 ],
    [ 1814, 1836, 1837, 1865 ],
    [ 1836, 504, 1865, 1573 ],
    [ 504, 1134, 1573, 562 ],
    [ 1547, 376, 1048, 1008 ],
    [ 865, 361, 428, 394 ],
    [ 575, 1987, 2075, 2205 ],
    [ 1842, 1905, 2194, 1843 ],
    [ 1909, 1308, 764, 729 ],
    [ 814, 2092, 839, 852 ],
    [ 1647, 1623, 1803, 1648 ],
    [ 2141, 1114, 2066, 2053 ],
    [ 1114, 1969, 2053, 1189 ],
    [ 1969, 2163, 1189, 2274 ],
    [ 2163, 998, 2274, 1895 ],
    [ 998, 956, 1895, 1000 ],
    [ 1516, 1493, 1539, 1574 ],
    [ 1247, 521, 523, 554 ],
    [ 1170, 1134, 1573, 1171 ],
    [ 1720, 2102, 1884, 1901 ],
    [ 2102, 2095, 1901, 2103 ],
    [ 2095, 2084, 2103, 2096 ],
    [ 2084, 1516, 2096, 1560 ],
    [ 1516, 1690, 1560, 1574 ],
    [ 1690, 2056, 1574, 2069 ],
    [ 2056, 2041, 2069, 2057 ],
    [ 2041, 2029, 2057, 1884 ],
    [ 2029, 2102, 1884, 1901 ],
    [ 1516, 1493, 1560, 1574 ],
    [ 183, 737, 208, 1140 ],
    [ 1636, 1653, 636, 1394 ],
    [ 1653, 2168, 1394, 1785 ],
    [ 2168, 1760, 1785, 1773 ],
    [ 865, 361, 883, 394 ],
    [ 104, 1870, 124, 106 ],
    [ 1870, 1845, 106, 1871 ],
    [ 1845, 1819, 1871, 1846 ],
    [ 1819, 1580, 1846, 630 ],
    [ 1580, 162, 630, 185 ],
    [ 1895, 1000, 1879, 853 ],
    [ 815, 1284, 1002, 1947 ],
    [ 896, 861, 1713, 422 ],
    [ 1739, 905, 1749, 1754 ],
    [ 941, 1158, 1765, 1777 ],
    [ 1710, 1693, 631, 843 ],
    [ 1001, 317, 1444, 1424 ],
    [ 1377, 868, 380, 1378 ],
    [ 324, 945, 1025, 987 ],
    [ 686, 1320, 151, 1347 ],
    [ 1400, 1978, 1979, 1993 ],
    [ 1992, 1780, 2012, 412 ],
    [ 862, 773, 423, 2074 ],
    [ 1285, 1355, 546, 1003 ],
    [ 1530, 1548, 617, 1123 ],
    [ 1837, 1865, 1010, 1626 ],
    [ 2075, 2205, 2128, 1069 ],
    [ 1803, 1648, 2252, 2250 ],
    [ 1189, 2274, 2142, 1943 ],
    [ 1539, 1574, 2222, 2217 ],
    [ 1573, 1171, 1904, 1926 ],
    [ 2103, 2096, 1949, 543 ],
    [ 2069, 2057, 409, 1181 ],
    [ 1871, 1846, 108, 352 ],
    [ 1749, 1943, 1755, 1766 ],
    [ 1943, 1879, 1766, 783 ],
    [ 1879, 853, 783, 809 ],
    [ 853, 1002, 809, 432 ],
    [ 1002, 1947, 432, 1966 ],
    [ 46, 972, 59, 1719 ],
    [ 1713, 422, 1864, 456 ],
    [ 1749, 1754, 1755, 1766 ],
    [ 1754, 1765, 1766, 1778 ],
    [ 1765, 1777, 1778, 1790 ],
    [ 1777, 1160, 1790, 1576 ],
    [ 1160, 1123, 1576, 1162 ],
    [ 631, 843, 659, 859 ],
    [ 365, 1003, 399, 433 ],
    [ 1003, 1444, 433, 1467 ],
    [ 1444, 1424, 1467, 1446 ],
    [ 1424, 380, 1446, 1426 ],
    [ 380, 1378, 1426, 1407 ],
    [ 179, 733, 519, 1246 ],
    [ 419, 386, 1137, 1103 ],
    [ 386, 1025, 1103, 1065 ],
    [ 1025, 987, 1065, 1026 ],
    [ 987, 947, 1026, 989 ],
    [ 947, 948, 989, 990 ],
    [ 948, 988, 990, 111 ],
    [ 988, 109, 111, 129 ],
    [ 749, 757, 307, 153 ],
    [ 757, 151, 153, 173 ],
    [ 151, 1347, 173, 1380 ],
    [ 1347, 1379, 1380, 1408 ],
    [ 1379, 1406, 1408, 508 ],
    [ 365, 397, 399, 547 ],
    [ 93, 977, 548, 1019 ],
    [ 191, 1181, 445, 339 ],
    [ 1949, 1174, 1351, 571 ],
    [ 1174, 1979, 571, 1994 ],
    [ 1979, 1993, 1994, 2013 ],
    [ 1993, 2012, 2013, 1426 ],
    [ 2012, 412, 1426, 446 ],
    [ 423, 2074, 457, 564 ],
    [ 775, 251, 314, 290 ],
    [ 546, 1003, 573, 433 ],
    [ 380, 412, 1426, 446 ],
    [ 617, 1123, 1576, 1162 ],
    [ 1010, 1626, 1052, 525 ],
    [ 1010, 492, 1052, 525 ],
    [ 1524, 2076, 1773, 2025 ],
    [ 2076, 2128, 2025, 2034 ],
    [ 2128, 1069, 2034, 1108 ],
    [ 1069, 2127, 1108, 1020 ],
    [ 2127, 1334, 1020, 306 ],
    [ 991, 1847, 1029, 992 ],
    [ 1847, 854, 992, 1805 ],
    [ 854, 877, 1805, 1804 ],
    [ 877, 2252, 1804, 2254 ],
    [ 2252, 2250, 2254, 2253 ],
    [ 2250, 1649, 2253, 1889 ],
    [ 1649, 692, 1889, 1121 ],
    [ 734, 180, 1403, 518 ],
    [ 2142, 1943, 2145, 1766 ],
    [ 1002, 364, 432, 398 ],
    [ 1592, 1570, 1624, 1997 ],
    [ 1570, 2222, 1997, 2229 ],
    [ 2222, 2217, 2229, 2223 ],
    [ 2217, 409, 2223, 1182 ],
    [ 409, 443, 1182, 45 ],
    [ 524, 1626, 390, 1012 ],
    [ 1626, 1904, 1012, 1927 ],
    [ 1904, 1926, 1927, 1953 ],
    [ 1926, 1172, 1953, 1972 ],
    [ 1172, 1136, 1972, 1173 ],
    [ 1949, 543, 1351, 571 ],
    [ 409, 1181, 445, 339 ],
    [ 2180, 950, 2185, 2022 ],
    [ 396, 364, 1039, 398 ],
    [ 108, 352, 128, 110 ],
    [ 1755, 1766, 1251, 785 ],
    [ 432, 1966, 2008, 2128 ],
    [ 1778, 1790, 810, 1628 ],
    [ 1576, 1162, 1821, 1850 ],
    [ 1426, 1407, 1448, 778 ],
    [ 1137, 1103, 1174, 1138 ],
    [ 1065, 1026, 1104, 1066 ],
    [ 989, 990, 1027, 113 ],
    [ 173, 1380, 1382, 1409 ],
    [ 1408, 508, 1427, 1449 ],
    [ 548, 1019, 1675, 1148 ],
    [ 445, 339, 1902, 1924 ],
    [ 1351, 571, 1980, 1995 ],
    [ 1994, 2013, 1629, 1469 ],
    [ 1426, 446, 2037, 1508 ],
    [ 573, 433, 1347, 2007 ],
    [ 1052, 525, 2317, 2314 ],
    [ 1773, 2025, 2298, 2296 ],
    [ 2034, 1108, 2215, 1021 ],
    [ 1805, 1804, 993, 1934 ],
    [ 2254, 2253, 2256, 1250 ],
    [ 1889, 1121, 1200, 1160 ],
    [ 2145, 1766, 1542, 871 ],
    [ 1624, 1997, 1123, 2015 ],
    [ 2229, 2223, 1682, 2143 ],
    [ 1182, 45, 2146, 2149 ],
    [ 390, 1012, 1906, 1929 ],
    [ 1927, 1953, 1014, 442 ],
    [ 1972, 1173, 2059, 1949 ],
    [ 2185, 2022, 1149, 2198 ],
    [ 112, 766, 768, 1169 ],
    [ 1185, 1251, 1267, 786 ],
    [ 1251, 785, 786, 811 ],
    [ 810, 495, 834, 1822 ],
    [ 2008, 2128, 2025, 2034 ],
    [ 2128, 890, 2034, 929 ],
    [ 285, 1727, 1479, 1499 ],
    [ 810, 1628, 834, 1822 ],
    [ 1628, 1821, 1822, 1851 ],
    [ 1821, 1850, 1851, 1873 ],
    [ 1850, 1164, 1873, 1888 ],
    [ 1164, 1126, 1888, 1165 ],
    [ 860, 845, 896, 861 ],
    [ 765, 730, 798, 994 ],
    [ 496, 1469, 529, 557 ],
    [ 1448, 778, 469, 498 ],
    [ 1247, 1207, 1275, 1248 ],
    [ 1207, 1174, 1248, 1208 ],
    [ 1174, 1138, 1208, 1175 ],
    [ 1138, 1104, 1175, 1139 ],
    [ 1104, 1066, 1139, 1105 ],
    [ 1066, 1027, 1105, 132 ],
    [ 1027, 113, 132, 133 ],
    [ 263, 782, 288, 311 ],
    [ 1382, 1409, 1087, 1429 ],
    [ 1409, 1427, 1429, 1450 ],
    [ 1427, 1449, 1450, 1471 ],
    [ 1449, 1470, 1471, 904 ],
    [ 1470, 286, 904, 311 ],
    [ 369, 401, 403, 1041 ],
    [ 549, 550, 1154, 1193 ],
    [ 550, 1675, 1193, 1139 ],
    [ 1675, 1148, 1139, 1105 ],
    [ 1148, 867, 1105, 1150 ],
    [ 867, 980, 1150, 1022 ],
    [ 263, 286, 904, 311 ],
    [ 496, 527, 529, 1903 ],
    [ 527, 1902, 1903, 1925 ],
    [ 1902, 1924, 1925, 1951 ],
    [ 1924, 1950, 1951, 601 ],
    [ 1950, 1970, 601, 1981 ],
    [ 1970, 1980, 1981, 1996 ],
    [ 1980, 1995, 1996, 2014 ],
    [ 1995, 1629, 2014, 2009 ],
    [ 1629, 1469, 2009, 1903 ],
    [ 2037, 1508, 1081, 1117 ],
    [ 1508, 507, 1117, 1458 ],
    [ 344, 316, 645, 346 ],
    [ 220, 1347, 1748, 1380 ],
    [ 1347, 2007, 1380, 1408 ],
    [ 496, 1469, 2009, 1903 ],
    [ 765, 730, 2190, 767 ],
    [ 526, 1628, 556, 1822 ],
    [ 1164, 1126, 1888, 1910 ],
    [ 1126, 2317, 1910, 2320 ],
    [ 2317, 2314, 2320, 2318 ],
    [ 2314, 526, 2318, 834 ],
    [ 526, 1628, 834, 1822 ],
    [ 526, 495, 834, 528 ],
    [ 1513, 2120, 1620, 1514 ],
    [ 2120, 2298, 1514, 2300 ],
    [ 2298, 2296, 2300, 2299 ],
    [ 2296, 2215, 2299, 2040 ],
    [ 2215, 1021, 2040, 2028 ],
    [ 2214, 1491, 1620, 1588 ],
    [ 993, 1934, 798, 994 ],
    [ 1934, 2256, 994, 1296 ],
    [ 2256, 1250, 1296, 1276 ],
    [ 1250, 1200, 1276, 1236 ],
    [ 1200, 1160, 1236, 2291 ],
    [ 1160, 1650, 2291, 1740 ],
    [ 1650, 1404, 1740, 1422 ],
    [ 1542, 871, 497, 468 ],
    [ 810, 495, 556, 528 ],
    [ 1123, 2015, 1162, 1125 ],
    [ 2015, 1682, 1125, 1301 ],
    [ 1682, 2143, 1301, 1278 ],
    [ 2143, 2146, 1278, 2150 ],
    [ 2146, 2149, 2150, 2153 ],
    [ 2149, 611, 2153, 2155 ],
    [ 611, 634, 2155, 662 ],
    [ 633, 610, 661, 1907 ],
    [ 610, 1906, 1907, 1930 ],
    [ 1906, 1929, 1930, 1954 ],
    [ 1929, 1014, 1954, 505 ],
    [ 1014, 442, 505, 1302 ],
    [ 442, 2059, 1302, 1383 ],
    [ 2059, 1949, 1383, 1351 ],
    [ 1629, 527, 2009, 1903 ],
    [ 1629, 527, 2009, 557 ],
    [ 1513, 1491, 1620, 1514 ],
    [ 1435, 1416, 1457, 1151 ],
    [ 1416, 1149, 1151, 1296 ],
    [ 1149, 2198, 1296, 1276 ],
    [ 2198, 685, 1276, 1192 ],
    [ 685, 721, 1192, 756 ],
    [ 400, 368, 321, 1633 ],
    [ 112, 766, 132, 133 ],
    [ 190, 170, 862, 773 ],
    [ 1950, 1970, 2106, 1981 ],
    [ 780, 1267, 806, 1194 ],
    [ 834, 1822, 1356, 1852 ],
    [ 929, 892, 2134, 931 ],
    [ 1851, 1873, 1874, 692 ],
    [ 1888, 1165, 1592, 1982 ],
    [ 1275, 1248, 1294, 1017 ],
    [ 1208, 1175, 1059, 1209 ],
    [ 1139, 1105, 1176, 174 ],
    [ 1450, 1471, 932, 318 ],
    [ 403, 1041, 1304, 1510 ],
    [ 1150, 1022, 154, 710 ],
    [ 1925, 1951, 1118, 147 ],
    [ 601, 1981, 1343, 451 ],
    [ 1996, 2014, 419, 1532 ],
    [ 2009, 1903, 1509, 1510 ],
    [ 1458, 212, 1195, 238 ],
    [ 269, 1748, 1505, 1986 ],
    [ 1888, 1910, 660, 1936 ],
    [ 2320, 2318, 1067, 835 ],
    [ 2300, 2299, 894, 2067 ],
    [ 1296, 1276, 995, 1263 ],
    [ 1236, 2291, 2295, 2231 ],
    [ 1740, 1422, 1750, 1723 ],
    [ 1236, 643, 1228, 1238 ],
    [ 2150, 2153, 1279, 2019 ],
    [ 2155, 662, 2003, 1570 ],
    [ 661, 1907, 1172, 1011 ],
    [ 1930, 1954, 1051, 405 ],
    [ 1418, 1175, 1607, 1229 ],
    [ 1457, 1151, 1500, 1031 ],
    [ 321, 1633, 1356, 1303 ],
    [ 2106, 1981, 965, 1136 ],
    [ 100, 830, 366, 102 ],
    [ 806, 1194, 2101, 963 ],
    [ 812, 835, 925, 1068 ],
    [ 835, 1356, 1068, 1853 ],
    [ 1356, 1852, 1853, 1875 ],
    [ 1852, 1874, 1875, 1889 ],
    [ 1874, 2048, 1889, 1121 ],
    [ 2134, 931, 1086, 2135 ],
    [ 894, 1480, 1481, 1501 ],
    [ 1874, 692, 1889, 1121 ],
    [ 1592, 1982, 1624, 1997 ],
    [ 1166, 1005, 1664, 1167 ],
    [ 477, 972, 59, 1719 ],
    [ 391, 359, 424, 1144 ],
    [ 500, 531, 638, 666 ],
    [ 1353, 1325, 1386, 1354 ],
    [ 1325, 1294, 1354, 878 ],
    [ 1294, 1017, 878, 907 ],
    [ 1059, 1209, 1096, 1249 ],
    [ 1209, 1176, 1249, 997 ],
    [ 1176, 174, 997, 196 ],
    [ 373, 1089, 407, 441 ],
    [ 932, 318, 381, 1348 ],
    [ 1304, 1510, 722, 1639 ],
    [ 1510, 1118, 1639, 149 ],
    [ 1118, 1155, 149, 169 ],
    [ 1176, 174, 76, 196 ],
    [ 154, 710, 175, 747 ],
    [ 348, 318, 777, 1348 ],
    [ 373, 405, 1091, 441 ],
    [ 1451, 1082, 1472, 1119 ],
    [ 1118, 147, 1156, 1977 ],
    [ 147, 1343, 1977, 1998 ],
    [ 1343, 451, 1998, 481 ],
    [ 419, 1532, 452, 1103 ],
    [ 1532, 1509, 1103, 2049 ],
    [ 1509, 1510, 2049, 1639 ],
    [ 1195, 238, 1230, 1608 ],
    [ 214, 101, 336, 367 ],
    [ 1505, 1986, 1528, 1923 ],
    [ 1763, 1532, 1137, 1103 ],
    [ 211, 499, 665, 1496 ],
    [ 1634, 2026, 1652, 2035 ],
    [ 1874, 692, 1669, 1883 ],
    [ 660, 1936, 1863, 1957 ],
    [ 1936, 1067, 1957, 836 ],
    [ 1067, 835, 836, 1068 ],
    [ 1874, 692, 1889, 1883 ],
    [ 1067, 835, 836, 850 ],
    [ 849, 873, 874, 1578 ],
    [ 1279, 1092, 1689, 1280 ],
    [ 894, 2067, 1481, 1515 ],
    [ 1699, 1092, 1689, 1625 ],
    [ 995, 1263, 1032, 996 ],
    [ 1263, 2295, 996, 2297 ],
    [ 2295, 2231, 2297, 1282 ],
    [ 1750, 1723, 1724, 1767 ],
    [ 1723, 1465, 1767, 789 ],
    [ 1465, 1482, 789, 1503 ],
    [ 530, 499, 665, 261 ],
    [ 995, 1263, 1032, 842 ],
    [ 1228, 1238, 818, 2204 ],
    [ 1202, 1363, 1415, 1397 ],
    [ 1279, 2019, 1305, 1280 ],
    [ 2003, 1570, 2020, 1593 ],
    [ 734, 770, 1403, 518 ],
    [ 769, 733, 519, 1246 ],
    [ 1172, 1011, 1013, 1053 ],
    [ 1051, 405, 1091, 755 ],
    [ 1364, 1385, 978, 938 ],
    [ 1607, 1229, 1638, 90 ],
    [ 1118, 147, 149, 1977 ],
    [ 419, 1532, 452, 420 ],
    [ 1789, 471, 1797, 502 ],
    [ 500, 637, 532, 666 ],
    [ 1500, 1031, 1523, 1071 ],
    [ 1356, 1303, 1853, 1333 ],
    [ 37, 47, 197, 425 ],
    [ 775, 1729, 314, 290 ],
    [ 404, 2087, 440, 406 ],
    [ 965, 1136, 1972, 1173 ],
    [ 419, 1532, 1137, 1103 ],
    [ 2101, 963, 1050, 1010 ],
    [ 1853, 1875, 1876, 1890 ],
    [ 1086, 2135, 1123, 1088 ],
    [ 1386, 1354, 543, 1387 ],
    [ 1096, 1249, 1295, 999 ],
    [ 722, 1639, 757, 151 ],
    [ 175, 747, 1347, 1379 ],
    [ 1472, 1119, 1952, 1752 ],
    [ 1998, 481, 2016, 1776 ],
    [ 452, 1103, 2038, 2050 ],
    [ 2049, 1639, 2006, 602 ],
    [ 1230, 1608, 1181, 337 ],
    [ 1528, 1923, 1349, 1949 ],
    [ 1652, 2035, 2168, 1892 ],
    [ 1863, 1957, 1958, 837 ],
    [ 836, 1068, 1823, 1854 ],
    [ 1889, 1883, 1911, 1937 ],
    [ 874, 1578, 296, 2257 ],
    [ 2297, 1282, 998, 1726 ],
    [ 789, 1503, 2105, 617 ],
    [ 818, 2204, 843, 819 ],
    [ 1638, 90, 126, 108 ],
    [ 149, 1977, 2313, 2315 ],
    [ 1797, 502, 1800, 1655 ],
    [ 1523, 1071, 2076, 2128 ],
    [ 1853, 1333, 1069, 2127 ],
    [ 1876, 1890, 2061, 687 ],
    [ 1890, 1200, 687, 2064 ],
    [ 1200, 1160, 2064, 643 ],
    [ 1682, 1254, 1301, 1999 ],
    [ 1254, 1168, 1999, 370 ],
    [ 1168, 88, 370, 338 ],
    [ 285, 1727, 310, 1499 ],
    [ 1145, 1110, 1186, 1795 ],
    [ 738, 621, 656, 209 ],
    [ 543, 1387, 571, 545 ],
    [ 1295, 999, 1001, 1036 ],
    [ 198, 199, 1147, 223 ],
    [ 504, 1134, 534, 562 ],
    [ 1547, 1563, 1048, 410 ],
    [ 215, 1288, 240, 264 ],
    [ 92, 220, 1738, 1748 ],
    [ 1547, 1563, 444, 1008 ],
    [ 504, 533, 1573, 1171 ],
    [ 1674, 1692, 661, 1907 ],
    [ 1692, 1952, 1907, 1009 ],
    [ 1952, 1752, 1009, 1049 ],
    [ 1752, 1758, 1049, 1771 ],
    [ 1758, 1770, 1771, 2017 ],
    [ 2016, 1776, 909, 1891 ],
    [ 1776, 2038, 1891, 2051 ],
    [ 2038, 2050, 2051, 2065 ],
    [ 2050, 2006, 2065, 2075 ],
    [ 2006, 602, 2075, 625 ],
    [ 1174, 1138, 1418, 2030 ],
    [ 1138, 2006, 2030, 603 ],
    [ 2006, 602, 603, 625 ],
    [ 183, 737, 630, 1140 ],
    [ 2168, 1892, 1785, 1773 ],
    [ 1892, 1881, 1773, 1893 ],
    [ 1881, 1860, 1893, 2082 ],
    [ 1958, 837, 839, 1824 ],
    [ 837, 1823, 1824, 1855 ],
    [ 1823, 1854, 1855, 1877 ],
    [ 1854, 1876, 1877, 686 ],
    [ 1876, 1890, 686, 1320 ],
    [ 1890, 1911, 1320, 1938 ],
    [ 1911, 1937, 1938, 1959 ],
    [ 1937, 1958, 1959, 1799 ],
    [ 1958, 837, 1799, 852 ],
    [ 851, 875, 876, 297 ],
    [ 875, 296, 297, 1678 ],
    [ 296, 2257, 1678, 2002 ],
    [ 2257, 1636, 2002, 2155 ],
    [ 1636, 1653, 2155, 662 ],
    [ 1540, 1690, 1539, 1574 ],
    [ 1516, 1690, 1560, 1517 ],
    [ 1145, 1110, 1487, 1146 ],
    [ 998, 1726, 1035, 1000 ],
    [ 2105, 617, 1600, 1576 ],
    [ 1580, 737, 208, 185 ],
    [ 1421, 1440, 2187, 1732 ],
    [ 1440, 520, 1732, 1740 ],
    [ 520, 1404, 1740, 1422 ],
    [ 1247, 521, 1275, 1248 ],
    [ 521, 1292, 1248, 1016 ],
    [ 1292, 1015, 1016, 1057 ],
    [ 2006, 602, 2075, 2205 ],
    [ 602, 2313, 2205, 2316 ],
    [ 2313, 2315, 2316, 2319 ],
    [ 2315, 2016, 2319, 1018 ],
    [ 2016, 1776, 1018, 910 ],
    [ 482, 453, 1798, 1801 ],
    [ 453, 1800, 1801, 508 ],
    [ 1800, 1655, 508, 479 ],
    [ 738, 184, 186, 629 ],
    [ 1876, 1890, 2061, 1320 ],
    [ 2029, 2102, 1884, 1721 ],
    [ 890, 858, 929, 1967 ],
    [ 1287, 1264, 1567, 1556 ],
    [ 2029, 2102, 1728, 1901 ],
    [ 198, 199, 222, 509 ],
    [ 344, 316, 645, 887 ],
    [ 761, 2129, 922, 959 ],
    [ 2129, 474, 959, 1056 ],
    [ 474, 442, 1056, 1302 ],
    [ 2064, 643, 758, 1482 ],
    [ 1301, 1999, 1544, 1042 ],
    [ 1147, 223, 1250, 1251 ],
    [ 1048, 410, 1583, 1610 ],
    [ 1738, 1748, 313, 1753 ],
    [ 444, 1008, 1815, 1839 ],
    [ 1771, 2017, 1124, 987 ],
    [ 909, 1891, 1939, 1912 ],
    [ 2051, 2065, 1892, 2076 ],
    [ 1418, 2030, 1353, 1990 ],
    [ 1893, 2082, 2180, 1847 ],
    [ 1855, 1877, 864, 757 ],
    [ 1938, 1959, 1379, 1800 ],
    [ 1799, 852, 2327, 2326 ],
    [ 876, 297, 2252, 2118 ],
    [ 1487, 1146, 1508, 1104 ],
    [ 2316, 2319, 2127, 863 ],
    [ 1798, 1801, 988, 977 ],
    [ 1884, 1721, 2334, 2335 ],
    [ 929, 1967, 2063, 1621 ],
    [ 1728, 1901, 2339, 2338 ],
    [ 1056, 1302, 1043, 1430 ],
    [ 1553, 1659, 1660, 1586 ],
    [ 758, 1482, 1483, 1503 ],
    [ 1544, 1042, 1561, 901 ],
    [ 546, 1003, 573, 547 ],
    [ 1114, 1149, 1151, 1296 ],
    [ 1149, 1250, 1296, 1276 ],
    [ 1250, 1251, 1276, 786 ],
    [ 1251, 272, 786, 811 ],
    [ 272, 296, 811, 321 ],
    [ 617, 1123, 643, 674 ],
    [ 1123, 1583, 674, 1612 ],
    [ 1583, 1610, 1612, 1641 ],
    [ 1610, 27, 1641, 824 ],
    [ 27, 28, 824, 39 ],
    [ 313, 1753, 343, 1764 ],
    [ 1789, 506, 1797, 502 ],
    [ 506, 1815, 502, 1841 ],
    [ 1815, 1839, 1841, 1867 ],
    [ 1839, 1010, 1867, 390 ],
    [ 1010, 1626, 390, 1012 ],
    [ 1172, 1011, 1972, 1053 ],
    [ 1124, 987, 1163, 1615 ],
    [ 987, 1939, 1615, 1960 ],
    [ 1939, 1912, 1960, 1940 ],
    [ 1912, 1892, 1940, 1913 ],
    [ 1892, 2076, 1913, 1893 ],
    [ 1317, 341, 343, 375 ],
    [ 1353, 1990, 1386, 2011 ],
    [ 626, 650, 1412, 1318 ],
    [ 1141, 1414, 1179, 1434 ],
    [ 2180, 1847, 2185, 2022 ],
    [ 864, 757, 19, 153 ],
    [ 1379, 1800, 1408, 1488 ],
    [ 1800, 2327, 1488, 2329 ],
    [ 2327, 2326, 2329, 2328 ],
    [ 2326, 2252, 2328, 2126 ],
    [ 2252, 2118, 2126, 2125 ],
    [ 2003, 1570, 2020, 1997 ],
    [ 409, 1181, 1182, 339 ],
    [ 1949, 543, 1351, 1418 ],
    [ 1752, 1040, 1041, 1081 ],
    [ 1040, 1508, 1081, 1117 ],
    [ 1508, 1104, 1117, 1139 ],
    [ 1104, 1148, 1139, 1105 ],
    [ 1148, 1113, 1105, 1150 ],
    [ 1002, 1947, 1039, 1966 ],
    [ 617, 1123, 643, 1162 ],
    [ 1010, 1626, 1052, 1012 ],
    [ 1892, 2076, 1913, 2025 ],
    [ 2127, 863, 1020, 301 ],
    [ 988, 977, 548, 1019 ],
    [ 872, 187, 900, 1180 ],
    [ 1645, 2072, 1665, 1646 ],
    [ 1379, 1800, 1801, 1488 ],
    [ 409, 1181, 1182, 45 ],
    [ 1181, 2334, 45, 2336 ],
    [ 2334, 2335, 2336, 2337 ],
    [ 2335, 1722, 2337, 1652 ],
    [ 1722, 2026, 1652, 2035 ],
    [ 2063, 1621, 2073, 1646 ],
    [ 328, 302, 360, 823 ],
    [ 302, 2339, 823, 2341 ],
    [ 2339, 2338, 2341, 2340 ],
    [ 2338, 1949, 2340, 600 ],
    [ 1949, 543, 600, 1418 ],
    [ 1043, 1430, 1083, 1452 ],
    [ 1276, 786, 1297, 1298 ],
    [ 1612, 1641, 744, 231 ],
    [ 1841, 1867, 1674, 610 ],
    [ 1960, 1940, 1617, 1961 ],
    [ 1913, 1893, 1941, 1914 ],
    [ 1179, 1434, 1168, 1870 ],
    [ 2329, 2328, 1489, 2046 ],
    [ 1117, 1139, 1549, 1564 ],
    [ 900, 1180, 1654, 2129 ],
    [ 1801, 1488, 2276, 2275 ],
    [ 2336, 2337, 611, 1653 ],
    [ 2341, 2340, 230, 1401 ],
    [ 1657, 1484, 896, 870 ],
    [ 981, 2018, 2040, 2028 ],
    [ 1887, 1868, 1204, 1165 ],
    [ 549, 1153, 576, 577 ],
    [ 1297, 1298, 362, 1326 ],
    [ 1298, 835, 1326, 1358 ],
    [ 835, 1356, 1358, 1389 ],
    [ 1356, 384, 1389, 1411 ],
    [ 384, 416, 1411, 450 ],
    [ 744, 231, 774, 257 ],
    [ 268, 293, 1001, 317 ],
    [ 298, 345, 347, 945 ],
    [ 1674, 610, 1395, 1907 ],
    [ 1014, 442, 505, 476 ],
    [ 1617, 1961, 418, 1974 ],
    [ 1961, 1941, 1974, 1962 ],
    [ 1941, 1914, 1962, 1942 ],
    [ 1914, 1894, 1942, 324 ],
    [ 1894, 345, 324, 325 ],
    [ 2036, 743, 216, 773 ],
    [ 1277, 1254, 1705, 1999 ],
    [ 1168, 1870, 370, 338 ],
    [ 1870, 1435, 338, 2186 ],
    [ 1435, 1416, 2186, 1151 ],
    [ 685, 1658, 1192, 2023 ],
    [ 1382, 1409, 2131, 1122 ],
    [ 1409, 1532, 1122, 1550 ],
    [ 1532, 1509, 1550, 1533 ],
    [ 1509, 1489, 1533, 1511 ],
    [ 1489, 2046, 1511, 1965 ],
    [ 1682, 2143, 1705, 1999 ],
    [ 1964, 1490, 1511, 1512 ],
    [ 1490, 1510, 1512, 1534 ],
    [ 1510, 1118, 1534, 1551 ],
    [ 1118, 1549, 1551, 975 ],
    [ 1549, 1564, 975, 363 ],
    [ 1152, 721, 723, 2023 ],
    [ 285, 262, 1479, 1499 ],
    [ 1283, 791, 1309, 1284 ],
    [ 908, 944, 1285, 986 ],
    [ 781, 316, 645, 346 ],
    [ 1014, 442, 1056, 476 ],
    [ 1617, 1961, 418, 450 ],
    [ 1961, 1852, 450, 2233 ],
    [ 1852, 1874, 2233, 2226 ],
    [ 1874, 2215, 2226, 1023 ],
    [ 2215, 1021, 1023, 1063 ],
    [ 1131, 550, 576, 1193 ],
    [ 867, 980, 1150, 2144 ],
    [ 980, 1654, 2144, 922 ],
    [ 1654, 2129, 922, 959 ],
    [ 474, 968, 1056, 476 ],
    [ 1647, 1802, 1667, 1648 ],
    [ 1802, 2276, 1648, 2278 ],
    [ 2276, 2275, 2278, 2277 ],
    [ 2275, 1489, 2277, 2047 ],
    [ 1489, 2046, 2047, 1965 ],
    [ 1682, 2143, 1705, 1278 ],
    [ 611, 1653, 2155, 1394 ],
    [ 1647, 1623, 1803, 1825 ],
    [ 1725, 956, 1895, 1000 ],
    [ 230, 1401, 256, 1420 ],
    [ 570, 599, 2106, 624 ],
    [ 1047, 1085, 1087, 1429 ],
    [ 1358, 1389, 1391, 650 ],
    [ 1411, 450, 682, 1454 ],
    [ 1395, 1907, 480, 1931 ],
    [ 1962, 1942, 1763, 386 ],
    [ 2186, 1151, 1971, 2199 ],
    [ 1192, 2023, 2295, 1257 ],
    [ 1550, 1533, 1565, 1552 ],
    [ 1511, 1512, 1535, 1536 ],
    [ 1534, 1551, 1553, 485 ],
    [ 2233, 2226, 511, 1024 ],
    [ 576, 1193, 566, 1209 ],
    [ 1150, 2144, 1244, 923 ],
    [ 2278, 2277, 1649, 2048 ],
    [ 2155, 1394, 2157, 1812 ],
    [ 1699, 2019, 1689, 1280 ],
    [ 1166, 1270, 1664, 1045 ],
    [ 1166, 1270, 1006, 1167 ],
    [ 1844, 1414, 1179, 1434 ],
    [ 1396, 1786, 1415, 1545 ],
    [ 626, 1390, 652, 1318 ],
    [ 1391, 650, 1412, 683 ],
    [ 682, 1454, 719, 1474 ],
    [ 511, 540, 1485, 568 ],
    [ 85, 335, 103, 367 ],
    [ 1444, 1424, 1467, 1590 ],
    [ 947, 948, 1724, 990 ],
    [ 988, 977, 111, 1019 ],
    [ 539, 510, 978, 541 ],
    [ 480, 1931, 512, 1597 ],
    [ 1931, 1051, 1597, 407 ],
    [ 1051, 405, 407, 441 ],
    [ 1763, 386, 1137, 420 ],
    [ 387, 47, 49, 425 ],
    [ 179, 733, 519, 181 ],
    [ 404, 372, 440, 2000 ],
    [ 1971, 2199, 1983, 2203 ],
    [ 995, 1263, 1312, 996 ],
    [ 2295, 1257, 2297, 1886 ],
    [ 1838, 2132, 1866, 1840 ],
    [ 1565, 1552, 1866, 1840 ],
    [ 276, 1729, 303, 290 ],
    [ 1838, 1552, 1866, 1566 ],
    [ 1535, 1536, 1554, 1555 ],
    [ 1553, 485, 516, 1586 ],
    [ 484, 1659, 1660, 517 ],
    [ 894, 1480, 580, 1501 ],
    [ 1286, 953, 1312, 842 ],
    [ 1478, 637, 638, 666 ],
    [ 211, 235, 665, 261 ],
    [ 194, 572, 76, 1289 ],
    [ 348, 318, 777, 350 ],
    [ 477, 36, 59, 48 ],
    [ 511, 1024, 542, 568 ],
    [ 983, 540, 542, 568 ],
    [ 566, 1209, 597, 1249 ],
    [ 1176, 174, 997, 1289 ],
    [ 1244, 923, 1273, 961 ],
    [ 960, 1005, 1006, 1167 ],
    [ 734, 180, 182, 518 ],
    [ 391, 1706, 424, 392 ],
    [ 1649, 2048, 1669, 1121 ],
    [ 1279, 2019, 1689, 1625 ],
    [ 2019, 2157, 1625, 1596 ],
    [ 2157, 1812, 1596, 589 ],
    [ 1396, 1786, 616, 1397 ],
    [ 2180, 1847, 2185, 992 ],
    [ 854, 877, 1805, 907 ],
    [ 1879, 853, 291, 809 ],
    [ 334, 84, 366, 701 ],
    [ 539, 510, 567, 938 ],
    [ 872, 648, 900, 1180 ],
    [ 2077, 2087, 440, 2000 ],
    [ 2077, 2087, 1044, 406 ],
    [ 1051, 1089, 1091, 441 ],
    [ 1412, 683, 1432, 1455 ],
    [ 719, 1474, 1475, 1486 ],
    [ 1485, 568, 1507, 1531 ],
    [ 1724, 990, 1735, 1744 ],
    [ 978, 541, 1908, 1932 ],
    [ 512, 1597, 1955, 675 ],
    [ 1983, 2203, 2123, 1370 ],
    [ 2297, 1886, 657, 2321 ],
    [ 1866, 1566, 2193, 2201 ],
    [ 1554, 1555, 448, 574 ],
    [ 516, 1586, 1587, 1618 ],
    [ 597, 1249, 2147, 658 ],
    [ 1273, 961, 1371, 1272 ],
    [ 1596, 589, 1694, 1526 ],
    [ 616, 1397, 2265, 2266 ],
    [ 1805, 907, 1827, 1859 ],
    [ 2029, 1704, 1884, 1901 ],
    [ 1120, 1272, 1400, 1199 ],
    [ 1168, 1870, 124, 106 ],
    [ 706, 1413, 1405, 1433 ],
    [ 1413, 1432, 1433, 367 ],
    [ 1432, 1455, 367, 711 ],
    [ 1455, 1475, 711, 1487 ],
    [ 1475, 1486, 1487, 1146 ],
    [ 1486, 1507, 1146, 1366 ],
    [ 1507, 1531, 1366, 978 ],
    [ 1531, 622, 978, 866 ],
    [ 622, 646, 866, 679 ],
    [ 784, 646, 866, 679 ],
    [ 435, 467, 779, 805 ],
    [ 1725, 1726, 1035, 1736 ],
    [ 1726, 1735, 1736, 1369 ],
    [ 1735, 1744, 1369, 1156 ],
    [ 1744, 1099, 1156, 1757 ],
    [ 1099, 1061, 1757, 1769 ],
    [ 1061, 1908, 1769, 1933 ],
    [ 1908, 1932, 1933, 1956 ],
    [ 1932, 1955, 1956, 1405 ],
    [ 1955, 675, 1405, 708 ],
    [ 421, 51, 63, 429 ],
    [ 2123, 1370, 1198, 982 ],
    [ 1370, 1969, 982, 2289 ],
    [ 1969, 2163, 2289, 2170 ],
    [ 2163, 657, 2170, 691 ],
    [ 657, 2321, 691, 659 ],
    [ 2321, 1887, 659, 1888 ],
    [ 1887, 1868, 1888, 1165 ],
    [ 1842, 1905, 1869, 1843 ],
    [ 1928, 1905, 1869, 2195 ],
    [ 1905, 2193, 2195, 1397 ],
    [ 2193, 2201, 1397, 1365 ],
    [ 2201, 448, 1365, 1147 ],
    [ 448, 574, 1147, 223 ],
    [ 574, 1587, 223, 1541 ],
    [ 1587, 1618, 1541, 366 ],
    [ 1618, 1504, 366, 1662 ],
    [ 1504, 1661, 1662, 2104 ],
    [ 1842, 1817, 2194, 2195 ],
    [ 1928, 1817, 2194, 2195 ],
    [ 1287, 640, 641, 670 ],
    [ 639, 1288, 669, 1315 ],
    [ 784, 753, 866, 679 ],
    [ 622, 646, 866, 889 ],
    [ 622, 753, 647, 889 ],
    [ 570, 599, 2106, 1981 ],
    [ 599, 2147, 1981, 110 ],
    [ 2147, 658, 110, 354 ],
    [ 658, 829, 354, 848 ],
    [ 829, 847, 848, 2188 ],
    [ 847, 1371, 2188, 1159 ],
    [ 1371, 1272, 1159, 1199 ],
    [ 393, 1707, 428, 857 ],
    [ 1694, 1526, 1527, 2104 ],
    [ 1526, 2265, 2104, 2267 ],
    [ 2265, 2266, 2267, 2268 ],
    [ 2266, 1398, 2268, 1828 ],
    [ 1398, 1807, 1828, 1829 ],
    [ 1807, 1827, 1829, 850 ],
    [ 1827, 1859, 850, 1368 ],
    [ 1859, 1295, 1368, 294 ],
    [ 1295, 293, 294, 1036 ],
    [ 466, 434, 1968, 898 ],
    [ 1928, 1905, 2194, 2195 ],
    [ 1654, 2129, 793, 762 ],
    [ 2123, 940, 1198, 1158 ],
    [ 408, 1563, 1048, 1008 ],
    [ 1405, 1433, 1381, 369 ],
    [ 866, 679, 980, 1127 ],
    [ 1035, 1736, 1745, 962 ],
    [ 1757, 1769, 1770, 482 ],
    [ 1933, 1956, 453, 1406 ],
    [ 2289, 2170, 2124, 2250 ],
    [ 1662, 2104, 368, 1502 ],
    [ 2194, 2195, 1306, 1435 ],
    [ 848, 2188, 1025, 1161 ],
    [ 2267, 2268, 1524, 1881 ],
    [ 1828, 1829, 1860, 851 ],
    [ 294, 1036, 1984, 2052 ],
    [ 1406, 1381, 1488, 1410 ],
    [ 1381, 369, 1410, 403 ],
    [ 980, 1127, 1022, 99 ],
    [ 1127, 749, 99, 19 ],
    [ 749, 62, 19, 788 ],
    [ 847, 867, 868, 1150 ],
    [ 1113, 1745, 893, 1290 ],
    [ 1745, 962, 1290, 1009 ],
    [ 962, 1752, 1009, 1049 ],
    [ 1758, 1770, 1771, 1780 ],
    [ 1770, 482, 1780, 515 ],
    [ 482, 453, 515, 1801 ],
    [ 453, 1406, 1801, 508 ],
    [ 383, 92, 417, 269 ],
    [ 191, 443, 1182, 45 ],
    [ 2124, 2250, 2254, 2253 ],
    [ 1416, 1149, 2053, 1296 ],
    [ 368, 1502, 1633, 1525 ],
    [ 1502, 1524, 1525, 1913 ],
    [ 1334, 1306, 301, 98 ],
    [ 1306, 1435, 98, 1457 ],
    [ 1416, 1969, 1151, 1189 ],
    [ 882, 1334, 921, 301 ],
    [ 1148, 867, 1105, 893 ],
    [ 1025, 1161, 1065, 1026 ],
    [ 524, 492, 390, 1012 ],
    [ 858, 608, 892, 632 ],
    [ 1524, 1881, 1773, 1893 ],
    [ 1881, 1860, 1893, 1882 ],
    [ 1860, 851, 1882, 1739 ],
    [ 851, 875, 1739, 297 ],
    [ 296, 1984, 1678, 2002 ],
    [ 1984, 2052, 2002, 2066 ],
    [ 2052, 1114, 2066, 2053 ],
    [ 1410, 403, 1489, 1490 ],
    [ 1022, 99, 1152, 1658 ],
    [ 19, 788, 1676, 1695 ],
    [ 1290, 1009, 969, 1759 ],
    [ 1780, 515, 1791, 1802 ],
    [ 1633, 1525, 384, 1961 ],
    [ 98, 1457, 1131, 1153 ],
    [ 921, 301, 2166, 2160 ],
    [ 1882, 1739, 1894, 299 ],
    [ 2002, 2066, 1715, 2234 ],
    [ 1950, 1970, 601, 624 ],
    [ 1459, 262, 310, 287 ],
    [ 1382, 1409, 1087, 1122 ],
    [ 1489, 1490, 1511, 1512 ],
    [ 1152, 1658, 723, 756 ],
    [ 1658, 1676, 756, 1696 ],
    [ 1676, 1695, 1696, 1711 ],
    [ 1695, 790, 1711, 1309 ],
    [ 790, 869, 1309, 1284 ],
    [ 1152, 1658, 1192, 756 ],
    [ 790, 869, 1309, 816 ],
    [ 969, 1759, 1016, 1293 ],
    [ 1759, 1089, 1293, 1781 ],
    [ 1089, 1431, 1781, 1792 ],
    [ 1431, 1791, 1792, 1803 ],
    [ 1791, 1802, 1803, 1825 ],
    [ 1277, 2143, 1301, 1278 ],
    [ 611, 634, 2155, 1394 ],
    [ 1277, 1254, 1301, 1999 ],
    [ 765, 1934, 798, 994 ],
    [ 1682, 1254, 1301, 1278 ],
    [ 1297, 1298, 1761, 1326 ],
    [ 384, 1961, 1411, 450 ],
    [ 1131, 1153, 576, 1193 ],
    [ 1260, 2172, 1285, 986 ],
    [ 2172, 2166, 986, 2173 ],
    [ 2166, 2160, 2173, 2167 ],
    [ 2160, 1131, 2167, 1154 ],
    [ 1131, 1153, 1154, 1193 ],
    [ 1260, 2172, 1285, 1355 ],
    [ 790, 869, 815, 1284 ],
    [ 1152, 1658, 1192, 2023 ],
    [ 1549, 1564, 975, 537 ],
    [ 474, 442, 505, 1302 ],
    [ 1027, 766, 132, 133 ],
    [ 474, 968, 1056, 1302 ],
    [ 633, 610, 1395, 1907 ],
    [ 1014, 968, 505, 1302 ],
    [ 1894, 299, 347, 945 ],
    [ 299, 1679, 945, 1700 ],
    [ 1679, 1699, 1700, 1716 ],
    [ 1699, 1715, 1716, 1441 ],
    [ 1715, 2234, 1441, 1732 ],
    [ 1260, 2172, 946, 986 ],
    [ 1131, 1153, 1154, 577 ],
    [ 2215, 1021, 1023, 2028 ],
    [ 781, 644, 378, 887 ],
    [ 1164, 1126, 1204, 1910 ],
    [ 1696, 1711, 812, 1028 ],
    [ 1016, 1293, 1782, 1783 ],
    [ 1781, 1792, 1294, 877 ],
    [ 2173, 2167, 127, 1155 ],
    [ 1700, 1716, 947, 1723 ],
    [ 1441, 1732, 1733, 1741 ],
    [ 1118, 147, 149, 169 ],
    [ 2077, 372, 440, 406 ],
    [ 37, 47, 197, 60 ],
    [ 373, 1089, 1091, 755 ],
    [ 1565, 1552, 1585, 1566 ],
    [ 812, 1028, 836, 850 ],
    [ 812, 1028, 925, 1068 ],
    [ 854, 1017, 1805, 1804 ],
    [ 1017, 1782, 1804, 1793 ],
    [ 1782, 1783, 1793, 1794 ],
    [ 1783, 1294, 1794, 1805 ],
    [ 1294, 877, 1805, 907 ],
    [ 1279, 2019, 1305, 1625 ],
    [ 1396, 1363, 616, 1545 ],
    [ 995, 1263, 1312, 842 ],
    [ 391, 359, 881, 1144 ],
    [ 1202, 1786, 1415, 1397 ],
    [ 1391, 650, 652, 683 ],
    [ 511, 1024, 1485, 568 ],
    [ 1176, 572, 997, 1289 ],
    [ 127, 1155, 1156, 169 ],
    [ 1176, 572, 76, 196 ],
    [ 1444, 1568, 1467, 1446 ],
    [ 265, 853, 783, 809 ],
    [ 1286, 1263, 1032, 842 ],
    [ 812, 1028, 925, 850 ],
    [ 1286, 1263, 1312, 996 ],
    [ 1565, 1552, 1866, 1566 ],
    [ 1553, 485, 516, 517 ],
    [ 539, 1385, 978, 938 ],
    [ 1176, 174, 76, 1289 ],
    [ 1364, 510, 567, 541 ],
    [ 1051, 405, 407, 755 ],
    [ 947, 1723, 1724, 990 ],
    [ 1723, 1733, 990, 1742 ],
    [ 1733, 1741, 1742, 1751 ],
    [ 1741, 1750, 1751, 989 ],
    [ 1750, 948, 989, 990 ],
    [ 127, 1155, 149, 169 ],
    [ 127, 1155, 1156, 1977 ],
    [ 511, 1024, 1485, 651 ],
    [ 1699, 1092, 1305, 1280 ],
    [ 960, 1270, 1664, 1167 ],
    [ 1067, 835, 925, 1068 ],
    [ 1793, 1794, 1806, 1807 ],
    [ 1305, 1625, 2158, 2161 ],
    [ 407, 755, 2115, 2109 ],
    [ 1742, 1751, 1099, 1239 ],
    [ 1170, 1134, 534, 562 ],
    [ 268, 999, 294, 317 ],
    [ 1617, 416, 418, 450 ],
    [ 448, 574, 222, 223 ],
    [ 1504, 1661, 1662, 1546 ],
    [ 903, 1370, 941, 1158 ],
    [ 1287, 1264, 641, 1556 ],
    [ 993, 1934, 798, 767 ],
    [ 1806, 1807, 1417, 1829 ],
    [ 1295, 293, 294, 317 ],
    [ 1398, 1367, 1417, 1829 ],
    [ 1367, 2158, 1829, 2162 ],
    [ 2158, 2161, 2162, 2169 ],
    [ 2161, 1694, 2169, 1662 ],
    [ 1694, 1526, 1662, 1546 ],
    [ 2123, 1370, 941, 1158 ],
    [ 1516, 1493, 1560, 1517 ],
    [ 998, 956, 1895, 1736 ],
    [ 104, 1870, 124, 338 ],
    [ 685, 721, 1192, 2023 ],
    [ 1475, 1486, 1186, 1146 ],
    [ 622, 753, 866, 889 ],
    [ 1371, 1157, 1159, 1199 ],
    [ 215, 1288, 669, 264 ],
    [ 1287, 1264, 1567, 670 ],
    [ 903, 1370, 1198, 982 ],
    [ 1842, 1905, 1869, 2195 ],
    [ 448, 574, 1147, 509 ],
    [ 549, 550, 576, 1193 ],
    [ 1654, 726, 922, 762 ],
    [ 215, 1288, 240, 1315 ],
    [ 1371, 1272, 1400, 1978 ],
    [ 1955, 675, 745, 1433 ],
    [ 675, 2115, 1433, 2122 ],
    [ 2115, 2109, 2122, 2116 ],
    [ 2109, 1203, 2116, 1757 ],
    [ 1203, 1061, 1757, 1100 ],
    [ 1725, 1726, 1895, 1736 ],
    [ 1099, 1239, 1757, 1100 ],
    [ 1027, 113, 768, 133 ],
    [ 1371, 1157, 1400, 1978 ],
    [ 706, 1413, 745, 1433 ],
    [ 1475, 1486, 1487, 1795 ],
    [ 1964, 2046, 1511, 1965 ],
    [ 1662, 1546, 1677, 1697 ],
    [ 1417, 1829, 1985, 2004 ],
    [ 2162, 2169, 875, 400 ],
    [ 124, 338, 2280, 2285 ],
    [ 922, 762, 2159, 2164 ],
    [ 745, 1433, 2137, 2130 ],
    [ 2122, 2116, 401, 1758 ],
    [ 1757, 1100, 2346, 2347 ],
    [ 380, 1378, 414, 1407 ],
    [ 219, 271, 244, 267 ],
    [ 272, 400, 297, 1678 ],
    [ 400, 1677, 1678, 1698 ],
    [ 1677, 1697, 1698, 1714 ],
    [ 1697, 1713, 1714, 486 ],
    [ 1713, 422, 486, 456 ],
    [ 1160, 642, 1576, 1162 ],
    [ 1557, 1809, 1816, 1830 ],
    [ 328, 799, 360, 329 ],
    [ 799, 1985, 329, 2005 ],
    [ 1985, 2004, 2005, 2021 ],
    [ 2004, 875, 2021, 811 ],
    [ 875, 296, 811, 321 ],
    [ 1477, 799, 1492, 329 ],
    [ 875, 400, 811, 1678 ],
    [ 1713, 1439, 486, 1462 ],
    [ 2142, 1754, 2145, 1766 ],
    [ 2142, 1943, 2145, 1963 ],
    [ 105, 166, 212, 145 ],
    [ 166, 2280, 145, 2286 ],
    [ 2280, 2285, 2286, 2293 ],
    [ 2285, 1971, 2293, 160 ],
    [ 1971, 2199, 160, 2203 ],
    [ 2295, 1257, 2297, 1282 ],
    [ 1148, 867, 868, 893 ],
    [ 965, 1136, 1013, 1173 ],
    [ 536, 123, 125, 188 ],
    [ 313, 1753, 673, 1764 ],
    [ 1160, 642, 1576, 674 ],
    [ 2063, 1621, 2073, 1656 ],
    [ 740, 1218, 795, 764 ],
    [ 1592, 1982, 1624, 1593 ],
    [ 1416, 1149, 2053, 1189 ],
    [ 566, 1209, 1096, 1249 ],
    [ 1244, 923, 1273, 161 ],
    [ 923, 2159, 161, 2165 ],
    [ 2159, 2164, 2165, 2171 ],
    [ 2164, 763, 2171, 771 ],
    [ 763, 728, 771, 780 ],
    [ 219, 242, 244, 513 ],
    [ 569, 1174, 1351, 571 ],
    [ 2012, 1378, 1426, 1407 ],
    [ 1291, 2074, 1321, 487 ],
    [ 2074, 2137, 487, 2140 ],
    [ 2137, 2130, 2140, 2138 ],
    [ 2130, 401, 2138, 1049 ],
    [ 401, 1758, 1049, 1081 ],
    [ 1758, 2346, 1081, 2348 ],
    [ 2346, 2347, 2348, 2349 ],
    [ 2347, 800, 2349, 38 ],
    [ 800, 379, 38, 413 ],
    [ 1752, 1758, 1041, 1081 ],
    [ 800, 28, 38, 39 ],
    [ 423, 2074, 457, 487 ],
    [ 401, 1040, 1049, 1771 ],
    [ 1796, 1809, 1569, 1830 ],
    [ 569, 1174, 600, 571 ],
    [ 1698, 1714, 1715, 1440 ],
    [ 2005, 2021, 330, 1298 ],
    [ 811, 1678, 2174, 2175 ],
    [ 2286, 2293, 1375, 206 ],
    [ 673, 1764, 2031, 514 ],
    [ 2073, 1656, 1575, 2100 ],
    [ 2165, 2171, 207, 772 ],
    [ 2140, 2138, 1292, 1759 ],
    [ 1049, 1081, 2148, 2151 ],
    [ 2348, 2349, 1549, 331 ],
    [ 384, 416, 418, 1974 ],
    [ 298, 299, 347, 945 ],
    [ 1715, 1440, 1441, 1732 ],
    [ 520, 488, 1740, 1422 ],
    [ 488, 1218, 1422, 1756 ],
    [ 1218, 1185, 1756, 1267 ],
    [ 1164, 1868, 1888, 1910 ],
    [ 393, 361, 883, 394 ],
    [ 330, 1298, 362, 1326 ],
    [ 330, 1298, 1761, 332 ],
    [ 1298, 2174, 332, 2176 ],
    [ 2174, 2175, 2176, 2181 ],
    [ 2175, 1715, 2181, 2187 ],
    [ 1715, 1440, 2187, 1464 ],
    [ 810, 1628, 556, 1822 ],
    [ 1964, 1490, 2047, 1965 ],
    [ 1375, 206, 256, 1420 ],
    [ 998, 1726, 1895, 1000 ],
    [ 1283, 869, 815, 816 ],
    [ 969, 1015, 1016, 1293 ],
    [ 190, 743, 862, 192 ],
    [ 2031, 514, 571, 545 ],
    [ 810, 1628, 556, 528 ],
    [ 744, 772, 233, 1245 ],
    [ 1575, 2100, 1600, 1576 ],
    [ 1657, 845, 886, 861 ],
    [ 1421, 2234, 1441, 1732 ],
    [ 1260, 944, 946, 1355 ],
    [ 1295, 999, 1001, 317 ],
    [ 207, 772, 774, 257 ],
    [ 570, 1970, 601, 1981 ],
    [ 1629, 1469, 2009, 557 ],
    [ 1292, 1759, 1324, 1057 ],
    [ 1759, 2148, 1057, 2152 ],
    [ 2148, 2151, 2152, 2154 ],
    [ 2151, 1549, 2154, 333 ],
    [ 1549, 331, 333, 537 ],
    [ 1549, 331, 975, 363 ],
    [ 50, 51, 395, 64 ],
    [ 507, 536, 1458, 2273 ],
    [ 536, 489, 2273, 1275 ],
    [ 489, 521, 1275, 1248 ],
    [ 1292, 1759, 1016, 1293 ],
    [ 1791, 1623, 1803, 1825 ],
    [ 1375, 1401, 1402, 232 ],
    [ 1629, 1469, 529, 557 ],
    [ 1756, 1267, 1465, 787 ],
    [ 2176, 2181, 334, 830 ],
    [ 949, 921, 1335, 1762 ],
    [ 515, 1801, 1311, 565 ],
    [ 788, 91, 594, 1336 ],
    [ 2152, 2154, 214, 335 ],
    [ 1458, 2273, 1976, 1325 ],
    [ 1893, 1882, 1774, 1310 ],
    [ 387, 195, 49, 425 ],
    [ 1750, 1723, 989, 1767 ],
    [ 1465, 787, 789, 813 ],
    [ 812, 835, 836, 1068 ],
    [ 1067, 1028, 836, 1068 ],
    [ 1391, 1390, 652, 1318 ],
    [ 334, 830, 120, 102 ],
    [ 1202, 1363, 1415, 1545 ],
    [ 1067, 1028, 836, 850 ],
    [ 1335, 1762, 1368, 1775 ],
    [ 1143, 1706, 424, 392 ],
    [ 1461, 2067, 580, 1501 ],
    [ 1879, 853, 783, 315 ],
    [ 854, 1017, 878, 1804 ],
    [ 1294, 1017, 1805, 907 ],
    [ 194, 572, 997, 196 ],
    [ 484, 485, 516, 1586 ],
    [ 194, 572, 997, 1289 ],
    [ 1311, 565, 1338, 596 ],
    [ 530, 235, 237, 1496 ],
    [ 179, 158, 204, 1246 ],
    [ 1391, 1390, 1412, 683 ],
    [ 1286, 953, 1032, 996 ],
    [ 1750, 1723, 1724, 990 ],
    [ 1750, 948, 989, 1767 ],
    [ 1444, 1424, 1622, 1446 ],
    [ 932, 776, 777, 350 ],
    [ 594, 1336, 619, 1369 ],
    [ 127, 147, 1156, 1977 ],
    [ 1364, 1385, 567, 938 ],
    [ 214, 335, 336, 121 ],
    [ 484, 485, 1660, 517 ],
    [ 127, 147, 149, 1977 ],
    [ 1118, 1155, 149, 1977 ],
    [ 1976, 1325, 1991, 1354 ],
    [ 1294, 1017, 878, 1804 ],
    [ 159, 180, 1403, 205 ],
    [ 1478, 531, 532, 560 ],
    [ 1774, 1310, 1787, 1337 ],
    [ 1286, 953, 1312, 996 ],
    [ 989, 1767, 1768, 1779 ],
    [ 1368, 1775, 296, 1984 ],
    [ 878, 1804, 1858, 1826 ],
    [ 1338, 596, 1113, 1745 ],
    [ 619, 1369, 962, 1752 ],
    [ 1787, 1337, 2052, 1114 ],
    [ 421, 51, 395, 429 ],
    [ 1099, 1239, 1757, 1769 ],
    [ 1239, 1768, 1769, 420 ],
    [ 1768, 1779, 420, 388 ],
    [ 1779, 814, 388, 1799 ],
    [ 814, 837, 1799, 1824 ],
    [ 1958, 837, 1799, 1824 ],
    [ 1876, 654, 686, 1320 ],
    [ 1580, 737, 630, 1140 ],
    [ 1958, 837, 839, 852 ],
    [ 1928, 1817, 1869, 1843 ],
    [ 1542, 871, 1968, 898 ],
    [ 879, 880, 1018, 1891 ],
    [ 880, 1858, 1891, 1684 ],
    [ 1858, 1826, 1684, 1669 ],
    [ 1826, 1806, 1669, 1828 ],
    [ 1806, 1807, 1828, 1829 ],
    [ 1295, 999, 294, 1036 ],
    [ 268, 999, 294, 1036 ],
    [ 198, 574, 1147, 223 ],
    [ 1955, 675, 745, 708 ],
    [ 1580, 737, 630, 185 ],
    [ 1475, 1110, 1487, 1146 ],
    [ 998, 956, 1035, 1736 ],
    [ 998, 1726, 1035, 1736 ],
    [ 814, 2092, 1799, 1824 ],
    [ 1448, 778, 779, 805 ],
    [ 784, 646, 647, 889 ],
    [ 2016, 1776, 909, 910 ],
    [ 738, 621, 186, 629 ],
    [ 575, 602, 2075, 2205 ],
    [ 2016, 1776, 1018, 1891 ],
    [ 2016, 880, 1018, 1891 ],
    [ 393, 1707, 428, 394 ],
    [ 738, 621, 656, 629 ],
    [ 1694, 1526, 1527, 1546 ],
    [ 1799, 1824, 447, 592 ],
    [ 1018, 1891, 1731, 1772 ],
    [ 546, 397, 573, 433 ],
    [ 1800, 447, 508, 479 ],
    [ 447, 592, 479, 282 ],
    [ 592, 864, 282, 307 ],
    [ 864, 757, 307, 153 ],
    [ 1379, 1800, 1408, 508 ],
    [ 108, 352, 128, 269 ],
    [ 2252, 2118, 2254, 2125 ],
    [ 863, 1731, 306, 281 ],
    [ 1731, 1772, 281, 1785 ],
    [ 1772, 1892, 1785, 1773 ],
    [ 1114, 1149, 2053, 1296 ],
    [ 272, 296, 811, 1678 ],
    [ 272, 400, 811, 1678 ],
    [ 401, 1040, 1049, 1081 ],
    [ 1148, 1113, 1105, 893 ],
    [ 1752, 1040, 1049, 1081 ],
    [ 1124, 987, 1163, 1026 ],
    [ 631, 843, 892, 859 ],
    [ 2127, 863, 1020, 306 ],
    [ 1892, 2076, 1773, 2025 ],
    [ 396, 1947, 432, 1966 ],
    [ 479, 282, 1470, 782 ],
    [ 281, 1785, 2214, 2120 ],
    [ 496, 527, 2009, 557 ],
    [ 1470, 782, 288, 311 ],
    [ 1470, 782, 904, 311 ],
    [ 1435, 1416, 2186, 1436 ],
    [ 993, 1934, 2190, 767 ],
    [ 1334, 1306, 116, 275 ],
    [ 1682, 1254, 1705, 1999 ],
    [ 2214, 2120, 1537, 1588 ],
    [ 1715, 2234, 1441, 1464 ],
    [ 1297, 1298, 1761, 332 ],
    [ 1715, 2234, 2187, 1464 ],
    [ 1715, 1440, 2187, 1732 ],
    [ 1406, 1381, 1428, 1788 ],
    [ 344, 316, 378, 887 ],
    [ 112, 766, 132, 1169 ],
    [ 1292, 1759, 1016, 1057 ],
    [ 1549, 1564, 333, 537 ],
    [ 969, 1759, 1324, 1057 ],
    [ 969, 1759, 1324, 1293 ],
    [ 1470, 782, 288, 807 ],
    [ 867, 980, 1062, 2144 ],
    [ 474, 442, 1056, 476 ],
    [ 1127, 749, 18, 117 ],
    [ 1027, 113, 768, 1169 ],
    [ 2214, 2120, 1620, 1514 ],
    [ 2214, 2120, 1620, 1588 ],
    [ 526, 495, 556, 1822 ],
    [ 765, 730, 2190, 994 ],
    [ 285, 1727, 310, 287 ],
    [ 1502, 1524, 2156, 1543 ],
    [ 2186, 1436, 340, 2191 ],
    [ 116, 275, 2196, 312 ],
    [ 1428, 1788, 559, 1058 ],
    [ 1062, 2144, 1316, 1663 ],
    [ 18, 117, 1680, 1344 ],
    [ 2156, 1543, 2261, 558 ],
    [ 265, 289, 783, 315 ],
    [ 340, 2191, 374, 2197 ],
    [ 769, 158, 519, 1246 ],
    [ 2196, 312, 2202, 342 ],
    [ 276, 1729, 314, 290 ],
    [ 1589, 1424, 1467, 1590 ],
    [ 947, 1723, 1724, 1767 ],
    [ 1202, 1786, 616, 1545 ],
    [ 334, 830, 120, 701 ],
    [ 559, 1058, 587, 1095 ],
    [ 477, 36, 59, 1719 ],
    [ 214, 335, 103, 121 ],
    [ 539, 1385, 567, 541 ],
    [ 1294, 877, 878, 907 ],
    [ 1879, 289, 291, 809 ],
    [ 159, 770, 1403, 518 ],
    [ 1316, 1663, 1345, 1681 ],
    [ 1680, 1344, 1703, 1376 ],
    [ 1589, 1568, 1622, 1446 ],
    [ 2261, 558, 2264, 586 ],
    [ 374, 2197, 2059, 1322 ],
    [ 2202, 342, 1055, 593 ],
    [ 587, 1095, 1476, 1747 ],
    [ 1345, 1681, 1463, 2015 ],
    [ 1703, 1376, 1885, 2230 ],
    [ 2264, 586, 292, 902 ],
    [ 520, 1404, 1740, 522 ],
    [ 879, 880, 909, 1891 ],
    [ 466, 871, 1968, 898 ],
    [ 879, 1776, 1018, 910 ],
    [ 448, 574, 222, 509 ],
    [ 2059, 1322, 1383, 1351 ],
    [ 1055, 593, 188, 168 ],
    [ 1448, 467, 779, 805 ],
    [ 1725, 1726, 1035, 1000 ],
    [ 1580, 162, 630, 1140 ],
    [ 814, 837, 839, 1824 ],
    [ 1876, 1890, 686, 687 ],
    [ 1476, 1747, 859, 844 ],
    [ 2006, 602, 603, 2205 ],
    [ 2016, 880, 1018, 910 ],
    [ 163, 621, 186, 629 ],
    [ 1295, 293, 1001, 1036 ],
    [ 1463, 2015, 1162, 1125 ],
    [ 1885, 2230, 820, 795 ],
    [ 1475, 1486, 1186, 1795 ],
    [ 814, 2092, 1799, 852 ],
    [ 1958, 2092, 839, 1824 ],
    [ 1247, 521, 523, 1248 ],
    [ 292, 902, 148, 128 ],
    [ 1740, 522, 2302, 2306 ],
    [ 523, 1248, 2343, 2342 ],
    [ 2231, 2302, 1886, 2307 ],
    [ 2302, 2306, 2307, 2311 ],
    [ 2306, 524, 2311, 1052 ],
    [ 524, 1626, 1052, 1012 ],
    [ 1025, 987, 1065, 1615 ],
    [ 1892, 1881, 1913, 1893 ],
    [ 875, 296, 297, 321 ],
    [ 1114, 1969, 1151, 1189 ],
    [ 882, 863, 921, 301 ],
    [ 864, 62, 19, 788 ],
    [ 847, 1113, 868, 1150 ],
    [ 864, 757, 19, 788 ],
    [ 758, 1482, 789, 1503 ],
    [ 1353, 1990, 1386, 1354 ],
    [ 2127, 863, 921, 301 ],
    [ 1752, 1758, 1041, 1771 ],
    [ 453, 1800, 1801, 1488 ],
    [ 2252, 2250, 2126, 2253 ],
    [ 409, 443, 1182, 339 ],
    [ 443, 2343, 339, 2345 ],
    [ 2343, 2342, 2345, 2344 ],
    [ 2342, 1059, 2344, 597 ],
    [ 1059, 595, 597, 620 ],
    [ 1281, 2231, 1307, 1886 ],
    [ 2307, 2311, 1887, 1126 ],
    [ 1065, 1615, 2006, 1987 ],
    [ 2126, 2253, 653, 1890 ],
    [ 2345, 2344, 1950, 599 ],
    [ 1887, 1126, 1204, 1165 ],
    [ 1014, 442, 1056, 1302 ],
    [ 2006, 1987, 603, 625 ],
    [ 1617, 1961, 1411, 1974 ],
    [ 1894, 299, 324, 325 ],
    [ 1131, 550, 1154, 1193 ],
    [ 570, 599, 601, 1981 ],
    [ 685, 1658, 723, 756 ],
    [ 1152, 721, 1192, 2023 ],
    [ 790, 791, 1309, 1284 ],
    [ 384, 416, 1411, 1974 ],
    [ 908, 2172, 1285, 986 ],
    [ 1131, 550, 1154, 577 ],
    [ 549, 1153, 576, 1193 ],
    [ 1887, 1868, 1888, 1910 ],
    [ 1791, 1802, 1667, 1648 ],
    [ 1489, 2046, 2047, 1512 ],
    [ 653, 1890, 2061, 687 ],
    [ 685, 1658, 1192, 756 ],
    [ 1682, 2143, 1301, 1999 ],
    [ 1950, 599, 2106, 624 ],
    [ 123, 143, 926, 165 ],
    [ 1964, 1490, 2047, 1512 ],
    [ 703, 740, 1106, 1973 ],
    [ 848, 868, 356, 895 ],
    [ 145, 964, 1343, 1931 ],
    [ 1374, 600, 803, 920 ],
    [ 674, 705, 919, 2189 ],
    [ 742, 771, 2157, 1936 ],
    [ 1189, 2170, 2054, 1668 ],
    [ 926, 165, 2110, 663 ],
    [ 1106, 1973, 664, 1205 ],
    [ 1166, 1005, 1006, 1045 ],
    [ 1317, 1753, 673, 1764 ],
    [ 1763, 386, 452, 420 ],
    [ 1364, 1385, 978, 541 ],
    [ 356, 895, 388, 1473 ],
    [ 932, 776, 381, 350 ],
    [ 1343, 1931, 1998, 1597 ],
    [ 1051, 1089, 407, 441 ],
    [ 803, 920, 607, 955 ],
    [ 919, 2189, 954, 606 ],
    [ 1461, 2067, 580, 1515 ],
    [ 1391, 650, 1412, 1318 ],
    [ 1699, 2019, 1689, 1625 ],
    [ 2157, 1936, 1596, 1957 ],
    [ 2054, 1668, 2068, 1684 ],
    [ 1649, 2048, 1669, 1883 ],
    [ 2063, 2072, 2073, 1656 ],
    [ 1202, 1363, 616, 1397 ],
    [ 404, 2087, 1044, 2000 ],
    [ 2110, 663, 2117, 697 ],
    [ 1553, 485, 1660, 1586 ],
    [ 664, 1205, 698, 1242 ],
    [ 388, 1473, 1800, 447 ],
    [ 1998, 1597, 1599, 409 ],
    [ 607, 955, 352, 658 ],
    [ 954, 606, 657, 631 ],
    [ 1596, 1957, 1626, 1598 ],
    [ 2068, 1684, 1772, 1892 ],
    [ 2117, 697, 2001, 2257 ],
    [ 698, 1242, 1952, 1007 ],
    [ 1203, 1061, 1757, 1769 ],
    [ 1955, 1413, 1405, 708 ],
    [ 504, 1134, 534, 1171 ],
    [ 1371, 1157, 1159, 1978 ],
    [ 903, 1370, 941, 982 ],
    [ 1516, 1690, 1539, 1574 ],
    [ 1516, 1690, 1539, 1517 ],
    [ 1504, 1526, 1527, 2104 ],
    [ 1398, 1367, 1828, 1829 ],
    [ 2001, 2257, 1678, 2002 ],
    [ 1540, 1493, 1539, 1574 ],
    [ 504, 1134, 1573, 1171 ],
    [ 1170, 533, 1573, 1171 ],
    [ 1952, 1007, 1009, 1049 ],
    [ 401, 1758, 1049, 1771 ],
    [ 241, 218, 284, 243 ],
    [ 1025, 1161, 1065, 1615 ],
    [ 2012, 412, 414, 446 ],
    [ 1749, 1754, 1755, 1963 ],
    [ 2124, 2250, 2126, 2253 ],
    [ 1737, 57, 1746, 1632 ],
    [ 875, 400, 297, 1678 ],
    [ 1292, 1759, 1324, 1293 ],
    [ 1470, 286, 288, 807 ],
    [ 1629, 1469, 529, 1903 ],
    [ 1292, 1015, 1016, 1293 ],
    [ 1174, 1138, 1208, 2030 ],
    [ 1617, 416, 1411, 450 ],
    [ 507, 536, 538, 2273 ],
    [ 1027, 766, 132, 1169 ],
    [ 1964, 2046, 1511, 1512 ],
    [ 765, 1934, 2190, 994 ],
    [ 1421, 1440, 1441, 1732 ],
    [ 1218, 1185, 1756, 1219 ],
    [ 1200, 1160, 2064, 2291 ],
    [ 810, 1628, 834, 528 ],
    [ 1513, 2120, 1537, 1588 ],
    [ 1715, 1440, 1441, 1464 ],
    [ 1208, 2030, 1782, 605 ],
    [ 538, 2273, 604, 1783 ],
    [ 1756, 1219, 1733, 2033 ],
    [ 2064, 2291, 2044, 1741 ],
    [ 1478, 531, 532, 666 ],
    [ 1294, 1017, 1805, 1804 ],
    [ 1782, 605, 1793, 628 ],
    [ 604, 1783, 627, 1794 ],
    [ 1553, 1659, 516, 1586 ],
    [ 2077, 372, 1044, 406 ],
    [ 626, 650, 1412, 683 ],
    [ 1750, 1723, 989, 990 ],
    [ 1733, 2033, 1742, 2045 ],
    [ 2044, 1741, 2062, 1751 ],
    [ 530, 235, 665, 1496 ],
    [ 1396, 1363, 616, 1397 ],
    [ 960, 1270, 1664, 1045 ],
    [ 1364, 510, 978, 541 ],
    [ 1793, 628, 2256, 2198 ],
    [ 627, 1794, 2133, 1030 ],
    [ 1742, 2045, 131, 1644 ],
    [ 2062, 1751, 1675, 1066 ],
    [ 653, 654, 2061, 687 ],
    [ 2016, 880, 909, 1891 ],
    [ 1806, 1807, 1828, 1399 ],
    [ 993, 1934, 2190, 994 ],
    [ 2256, 2198, 1296, 1276 ],
    [ 2133, 1030, 1108, 1020 ],
    [ 1295, 999, 294, 317 ],
    [ 1504, 1526, 1662, 1546 ],
    [ 2123, 940, 941, 1158 ],
    [ 1168, 88, 370, 106 ],
    [ 784, 753, 866, 889 ],
    [ 1168, 88, 124, 338 ],
    [ 1955, 1413, 745, 1433 ],
    [ 998, 1726, 1895, 1736 ],
    [ 131, 1644, 153, 173 ],
    [ 1675, 1066, 1139, 1105 ],
    [ 1027, 113, 132, 1169 ],
    [ 1099, 1239, 1132, 1769 ],
    [ 814, 837, 1799, 852 ],
    [ 575, 1987, 603, 625 ],
    [ 761, 2129, 922, 762 ],
    [ 1842, 1817, 1869, 2195 ],
    [ 761, 2129, 793, 959 ],
    [ 1120, 1272, 1400, 1978 ],
    [ 1828, 1399, 2308, 2303 ],
    [ 370, 106, 2218, 2224 ],
    [ 1132, 1769, 2351, 2350 ],
    [ 793, 959, 2331, 2330 ],
    [ 1892, 1881, 1913, 2025 ],
    [ 1881, 2308, 2025, 2312 ],
    [ 2308, 2303, 2312, 2309 ],
    [ 2303, 138, 2309, 1983 ],
    [ 138, 2199, 1983, 2203 ],
    [ 1544, 1042, 1561, 1578 ],
    [ 1042, 2218, 1578, 2225 ],
    [ 2218, 2224, 2225, 2232 ],
    [ 2224, 108, 2232, 417 ],
    [ 108, 92, 417, 110 ],
    [ 536, 166, 125, 145 ],
    [ 1971, 118, 160, 140 ],
    [ 1244, 139, 1273, 961 ],
    [ 139, 2351, 961, 2353 ],
    [ 2351, 2350, 2353, 2352 ],
    [ 2350, 453, 2352, 1408 ],
    [ 453, 1800, 1408, 1488 ],
    [ 119, 923, 141, 161 ],
    [ 763, 1218, 771, 764 ],
    [ 858, 843, 659, 632 ],
    [ 843, 2331, 632, 2333 ],
    [ 2331, 2330, 2333, 2332 ],
    [ 2330, 1043, 2332, 1472 ],
    [ 1043, 1430, 1472, 1452 ],
    [ 2312, 2309, 2215, 2018 ],
    [ 2225, 2232, 1636, 634 ],
    [ 2353, 2352, 1047, 1409 ],
    [ 2333, 2332, 633, 1692 ],
    [ 1657, 1484, 886, 861 ],
    [ 2215, 2018, 1023, 1063 ],
    [ 2123, 1370, 941, 982 ],
    [ 344, 644, 378, 887 ],
    [ 1636, 634, 636, 662 ],
    [ 1375, 206, 1402, 232 ],
    [ 1969, 2163, 2289, 2274 ],
    [ 1459, 1727, 310, 287 ],
    [ 1371, 1272, 1159, 1978 ],
    [ 1047, 1409, 2131, 1122 ],
    [ 2036, 743, 862, 192 ],
    [ 829, 847, 1377, 2188 ],
    [ 207, 772, 233, 1245 ],
    [ 633, 1692, 661, 635 ],
    [ 2289, 2274, 1064, 1857 ],
    [ 1377, 2188, 1701, 2179 ],
    [ 391, 1706, 881, 1144 ],
    [ 983, 1024, 1485, 568 ],
    [ 983, 1024, 542, 651 ],
    [ 1649, 692, 1889, 1883 ],
    [ 477, 36, 278, 1719 ],
    [ 1064, 1857, 1102, 1880 ],
    [ 1879, 853, 291, 315 ],
    [ 276, 1729, 314, 277 ],
    [ 419, 386, 452, 1103 ],
    [ 1565, 2132, 1585, 1840 ],
    [ 1565, 2132, 1866, 1566 ],
    [ 387, 47, 197, 60 ],
    [ 1444, 1424, 1622, 1590 ],
    [ 1701, 2179, 1717, 2184 ],
    [ 1102, 1880, 2147, 322 ],
    [ 1717, 2184, 1591, 2321 ],
    [ 1145, 1486, 1487, 1146 ],
    [ 622, 753, 866, 679 ],
    [ 653, 1890, 686, 1320 ],
    [ 706, 1413, 1405, 708 ],
    [ 421, 974, 395, 429 ],
    [ 1170, 533, 534, 1171 ],
    [ 2147, 322, 110, 354 ],
    [ 865, 1707, 428, 394 ],
    [ 1504, 1661, 1527, 2104 ],
    [ 2006, 1987, 2075, 2205 ],
    [ 1842, 1905, 2194, 2195 ],
    [ 448, 199, 1147, 223 ],
    [ 1591, 2321, 691, 659 ],
    [ 1540, 1493, 1539, 1517 ],
    [ 1549, 1564, 333, 363 ],
    [ 1152, 1658, 723, 2023 ],
    [ 1382, 1409, 2131, 1429 ],
    [ 1470, 286, 904, 807 ],
    [ 496, 527, 2009, 1903 ],
    [ 1894, 299, 347, 325 ],
    [ 1292, 1015, 1324, 1057 ],
    [ 526, 495, 834, 1822 ],
    [ 1513, 2120, 1537, 1514 ],
    [ 2215, 1021, 2040, 1063 ],
    [ 1131, 1153, 576, 577 ],
    [ 1297, 1298, 362, 332 ],
    [ 1421, 1440, 2187, 1464 ],
    [ 1791, 1802, 1667, 1825 ],
    [ 1488, 1410, 1509, 1332 ],
    [ 1525, 1913, 1331, 1852 ],
    [ 214, 335, 336, 367 ],
    [ 484, 1659, 516, 517 ],
    [ 1838, 2132, 1585, 1566 ],
    [ 932, 318, 777, 1348 ],
    [ 932, 318, 381, 350 ],
    [ 1763, 1532, 452, 1103 ],
    [ 1589, 1424, 1467, 1446 ],
    [ 387, 195, 197, 425 ],
    [ 1509, 1332, 2049, 1366 ],
    [ 1874, 2048, 1889, 1883 ],
    [ 894, 2067, 580, 1515 ],
    [ 894, 2067, 1481, 1501 ],
    [ 983, 540, 1485, 651 ],
    [ 626, 1390, 652, 683 ],
    [ 334, 830, 366, 102 ],
    [ 1331, 1852, 1365, 1875 ],
    [ 1143, 1706, 424, 1144 ],
    [ 1879, 289, 783, 809 ],
    [ 2049, 1366, 1104, 1148 ],
    [ 1365, 1875, 1149, 1250 ],
    [ 1547, 1563, 444, 410 ],
    [ 1654, 726, 922, 959 ],
    [ 879, 1776, 909, 1891 ],
    [ 1448, 467, 469, 498 ],
    [ 489, 1207, 1275, 1248 ],
    [ 1958, 2092, 1799, 852 ],
    [ 104, 1870, 370, 338 ],
    [ 2029, 2102, 1728, 1721 ],
    [ 1650, 488, 1740, 1422 ],
    [ 466, 871, 497, 468 ],
    [ 305, 331, 975, 363 ],
    [ 62, 75, 77, 958 ],
    [ 1047, 1085, 2131, 1122 ],
    [ 1674, 1692, 1395, 1907 ],
    [ 908, 944, 946, 1355 ],
    [ 981, 2018, 1023, 1063 ],
    [ 330, 304, 362, 1326 ],
    [ 913, 882, 957, 914 ],
    [ 1283, 791, 815, 816 ],
    [ 1636, 1653, 2155, 1394 ],
    [ 77, 958, 1584, 2236 ],
    [ 957, 914, 840, 1360 ],
    [ 1584, 2236, 1616, 2243 ],
    [ 1051, 1089, 407, 755 ],
    [ 947, 948, 989, 1767 ],
    [ 840, 1360, 855, 1393 ],
    [ 854, 877, 878, 1804 ],
    [ 1699, 2019, 1305, 1625 ],
    [ 1616, 2243, 1712, 1666 ],
    [ 855, 1393, 377, 2027 ],
    [ 1712, 1666, 525, 1627 ],
    [ 1955, 675, 1405, 1433 ],
    [ 1203, 1239, 1757, 1769 ],
    [ 377, 2027, 411, 445 ],
    [ 1806, 1367, 1828, 1829 ],
    [ 1694, 1526, 1662, 2104 ],
    [ 453, 1406, 1801, 1488 ],
    [ 401, 1758, 1041, 1771 ],
    [ 875, 400, 297, 321 ],
    [ 1524, 1881, 1913, 1893 ],
    [ 1489, 1490, 2047, 1965 ],
    [ 384, 1961, 418, 1974 ],
    [ 301, 98, 1070, 1522 ],
    [ 99, 19, 677, 155 ],
    [ 1070, 1522, 1109, 1541 ],
    [ 677, 155, 711, 176 ],
    [ 1109, 1541, 1251, 272 ],
    [ 711, 176, 1040, 1508 ],
    [ 1720, 1704, 1884, 1721 ],
    [ 104, 1870, 370, 106 ],
    [ 1650, 488, 553, 1422 ],
    [ 408, 376, 444, 1008 ],
    [ 1654, 726, 793, 959 ],
    [ 489, 1207, 1275, 554 ],
    [ 191, 1181, 445, 45 ],
    [ 1722, 1651, 1652, 1672 ],
    [ 849, 1042, 874, 1578 ],
    [ 108, 352, 417, 269 ],
    [ 858, 608, 659, 859 ],
    [ 1465, 787, 1483, 813 ],
    [ 439, 506, 473, 502 ],
    [ 1010, 492, 390, 525 ],
    [ 631, 843, 892, 632 ],
    [ 1043, 1082, 1472, 1119 ],
    [ 1976, 1325, 1991, 2011 ],
    [ 383, 92, 128, 110 ],
    [ 1421, 2234, 1441, 1464 ],
    [ 611, 1653, 636, 662 ],
    [ 1636, 634, 2155, 1394 ],
    [ 860, 1484, 886, 861 ],
    [ 1674, 610, 661, 635 ],
    [ 969, 1015, 1324, 1293 ],
    [ 633, 1692, 1395, 1907 ],
    [ 2036, 170, 862, 192 ],
    [ 1739, 297, 1683, 1679 ],
    [ 1771, 1780, 1431, 357 ],
    [ 1279, 1092, 1305, 1625 ],
    [ 1683, 1679, 976, 2055 ],
    [ 1431, 357, 1453, 389 ],
    [ 373, 405, 407, 755 ],
    [ 976, 2055, 863, 1731 ],
    [ 1453, 389, 592, 864 ],
    [ 1694, 1661, 1662, 1546 ],
    [ 706, 675, 745, 1433 ],
    [ 1894, 299, 324, 945 ],
    [ 1791, 1802, 1803, 1648 ],
    [ 1763, 386, 1137, 1103 ],
    [ 947, 1723, 989, 990 ],
    [ 1294, 877, 1805, 1804 ],
    [ 1649, 2048, 1889, 1121 ],
    [ 1099, 1239, 1132, 1100 ],
    [ 1806, 1807, 1417, 1399 ],
    [ 207, 231, 774, 257 ],
    [ 230, 206, 256, 1420 ],
    [ 865, 1707, 428, 857 ],
    [ 393, 361, 428, 857 ],
    [ 2123, 1370, 1198, 1158 ],
    [ 421, 974, 63, 429 ],
    [ 50, 51, 63, 429 ],
    [ 1371, 1272, 1400, 1199 ],
    [ 1014, 968, 1056, 1302 ],
    [ 1014, 968, 505, 476 ],
    [ 781, 644, 378, 346 ],
    [ 1277, 2143, 1301, 1999 ],
    [ 1277, 2143, 1705, 1278 ],
    [ 1459, 262, 1479, 287 ],
    [ 1398, 1367, 1828, 1399 ],
    [ 1203, 1061, 1132, 1769 ],
    [ 1524, 1881, 1773, 2025 ],
    [ 138, 118, 1983, 140 ],
    [ 119, 139, 141, 961 ],
    [ 453, 1406, 1408, 508 ],
    [ 2215, 2018, 2040, 2028 ],
    [ 1617, 1961, 1411, 450 ],
    [ 1489, 2046, 1511, 1512 ],
    [ 1047, 1409, 1087, 1429 ],
    [ 1540, 1690, 1560, 1574 ],
    [ 504, 533, 1573, 562 ],
    [ 1629, 527, 529, 1903 ],
    [ 526, 1628, 834, 528 ],
    [ 1955, 1413, 1405, 1433 ],
    [ 706, 675, 1405, 1433 ],
    [ 1504, 1526, 1662, 2104 ],
    [ 1694, 1661, 1662, 2104 ],
    [ 1489, 1490, 2047, 1512 ],
    [ 1489, 1490, 1511, 1965 ],
    [ 384, 1961, 1411, 1974 ],
    [ 384, 1961, 418, 450 ],
    [ 1650, 488, 1740, 522 ],
    [ 489, 1207, 523, 1248 ],
    [ 1720, 1704, 1728, 1901 ],
    [ 408, 376, 1048, 410 ],
    [ 2295, 2231, 2297, 1886 ],
    [ 524, 492, 1052, 525 ],
    [ 191, 443, 445, 339 ],
    [ 1059, 1209, 597, 1249 ],
    [ 1477, 302, 1492, 823 ],
    [ 1949, 1174, 600, 571 ],
    [ 1160, 1123, 1576, 674 ],
    [ 27, 379, 824, 413 ],
    [ 1887, 1126, 1888, 1910 ],
    [ 1950, 599, 601, 1981 ],
    [ 230, 1401, 1402, 232 ],
    [ 744, 231, 233, 1245 ],
    [ 879, 1776, 1018, 1891 ],
    [ 1958, 2092, 1799, 1824 ],
    [ 2214, 2120, 1537, 1514 ],
    [ 1470, 782, 904, 807 ],
    [ 268, 293, 294, 1036 ],
    [ 1725, 956, 1035, 1736 ],
    [ 1715, 2234, 2187, 1732 ],
    [ 969, 1759, 1016, 1057 ]
]


==> anc/magma/dragon_wall_B.mag <==

// Dragon number-wall tiling for Littlewood, Magma, W.F.Lunnon (07/11/17) 
// dragon_wall.mag: see ANL.pdf etc, dragon_wall.tex, dragon_wall.pdf 
// Version: number-wall compatible with new tiling and [Lun01] !! 
// Version repairing overlap inconsistency check omission 

////////////////////////////////////////////////////////////////////////////////

// Build rectangular number-wall from sequence: 
//   output determinant order-1  =  m  in range  mlo..mhi , 
//   output sequence index  n  in range  nlo..nhi , 
//   input sequence index  n  range  nlo-mhi..nhi+mhi , 
//   input order-1  mlo..mhi  range including  -2..0 . 
// Sequence: length odd, even for focus at entry, between entries resp.; 
//   entries should be field type, whether in integral domain. 

procedure NumberWall (~seq, mlo, mhi, nlo, nhi, ~wal) 
  local off,len,m,n,i,j,k,l,p,q,P,Q,R,S,d; 
  len := #seq; off := (len-(nhi-nlo+mhi+mhi+1))div 2;  // focus offset 
  assert mlo le -2 and mhi ge 0 and off ge 0; 
    // check depth sensible and sequence length sufficient 
  wal := [ [seq[1] : n in [nlo-mhi-2..nhi+mhi+2] ] : m in [mlo..mhi] ]; 
    // long wall of empty entries, typed as for sequence, subscript base = 1 

  for m in [mlo..mhi] do  // assign each entry in matrix order 
    for n in [nlo-mhi-2..nhi+mhi+2] do 
      i := m-mlo+1; j := n-nlo+mhi+3;  // rebased subscripts 

      if m lt -1 or ((n lt nlo-mhi-1 or n gt nhi+mhi+1) and m ne -1) then 
        wal[i,j] := 0; 
      elif m eq -1 or ((n eq nlo-mhi-1 or n eq nhi+mhi+1) and m gt -1) then 
        wal[i,j] := 1;  // initial sentinel windows 

      elif m eq 0 and n gt nlo-mhi-1 and n lt nhi+mhi+1 
      then wal[i,j] := seq[j-2+off];  // initial sequence 

      // compute entry ( m gt 0 and n gt nlo-mhi-1 and n lt nhi+mhi+1 ) 
      elif wal[i-2,j] ne 0 then  // zero-free case ( d = 0,1 ) 
        wal[i,j] := (wal[i-1,j]^2 - wal[i-1,j-1]*wal[i-1,j+1])/wal[i-2,j]; 

      elif wal[i-1,j] eq 0 then  // window interior ( wal[i-2,j] eq 0 ) 
        p := 0; while wal[i-p-1,j] eq 0 do p +:= 1; end while; 
        q := 1; while wal[i-p,j-q] eq 0 do q +:= 1; end while; 
        d := 1; while wal[i-p,j+d-q] eq 0 do d +:= 1; end while; 
          // window defic.  d  and pane offsets  p, q 

        if p lt d-1 then wal[i,j] := 0;  // window pane 
        else  // inner frame 
          wal[i,j] := (1 - (d-1)*(d-q)mod 2*2) * 
            wal[i-q,j-q]*wal[i-d+q,j+d-q]/wal[i-d,j+d-q-q]; end if; 

      else  // window exterior ( wal[i-2,j] eq 0 and wal[i-1,j] ne 0 ) 
        d := 1; while wal[i-1-d,j] eq 0 do d +:= 1; end while; 
        q := 1; while wal[i-d,j-q] eq 0 do q +:= 1; end while; 
          // window defic.  d  and pane offset  q 

        P := wal[i-d-1,j+d-q-q] / wal[i-d-1,j+d-q-q-1];  // frame ratios 
        Q := wal[i-q-1,j-q] / wal[i-q-2,j-q]; 
        R := wal[i-d+q-1,j+d-q] / wal[i-d+q,j+d-q]; 
        S := wal[i-1,j] / wal[i-1,j+1]; 

        wal[i,j] :=  // outer frame 
          wal[i-1,j] / R * (
            Q * wal[i-d-2,j+d-q-q] / wal[i-d-1,j+d-q-q] 
            + (1-(d-q)mod 2*2) * ( P * wal[i-q-1,j-q-1] / wal[i-q-1,j-q] 
              - S * wal[i-d+q-1,j+d-q+1] / wal[i-d+q-1,j+d-q] ) ); 
      end if; end for; end for; 

  wal := [ [ wal[i,j] : j in [mhi+3..nhi-nlo+mhi+3] ] : i in [1..mhi-mlo+1] ]; 
    // short wall: prune partial and sentinel columns from left and right 
end procedure; 

// Count number-wall deficiencies: 
//   output format  {* d^^e, ... *}  where  d,e = deficiency, frequency; 
//   for broken window  d = -1  (right or bottom only). 
procedure WallDeficiencies (~wal, mlo, mhi, nlo, nhi, ~mulset) 
  local m,n,i,j,k,l; 
  mulset := {* *};  // multiset of deficiencies 
  for m in [mlo..mhi-1] do  // each top left corner in wall 
    for n in [nlo..nhi-1] do 
      i := m-mlo+1; j := n-nlo+1;  // rebased subscripts 
      if wal[i, j] ne 0 then 
        if wal[i+1, j] eq 0 or wal[i, j+1] eq 0 then Include(~mulset, 0); 
        else  // nonzero deficiency 
        k := 1; while m+k lt mhi and wal[i+k, j+1] eq 0 do k := k+1; end while; 
        l := 1; while n+l lt nhi and wal[i+1, j+l] eq 0 do l := l+1; end while; 
        if m+k lt mhi or n+l lt nhi then Include(~mulset, Max(k,l)); 
        else Include(~mulset, -1); end if;  // broken window 
        end if; end if; 
      end for; end for; 
end procedure; 

////////////////////////////////////////////////////////////////////////////////

// Build overlapping inflation tiling of table by square tiles: 
//   entry location  [m, n]  range  [mlo..mhi, nlo..nhi]  focus at  [0, 0] ; 
//   even tile square edge-length  tel , centre-interval  cid , 2x2 inflation; 
// Table: length odd, focus at table entry; return final encoding ~codes  and 
//   inflation child states  ~tetrads  indexed by state, mini-table  ~stab ; 
// Stabilised state indices: initial inflation  -> 1 2 3 4  or  -> 1 1 2 3 . 
// Plan B version repairing overlap inconsistency check 

procedure SquareTiling (~tab, mlo, mhi, nlo, nhi, tel, cid, ~codes, ~tetrads, ~stab) 
  local dist,code,stalen,merp,perm, cid2,tel2,m,n,i,j,k,l,s,t,b,c; 

  // Pass 0: initialise 
  assert tel mod 2 eq 0 and cid mod 2 eq 0;  // tile widths even 
  assert mhi-mlo+1 eq #tab and nhi-nlo+1 eq #tab[1];  // table bounds match 
  cid2 := cid div 2; tel2 := tel div 2; 
  codes := {@ @};  // tile codes indexed by state 
  stab := [ [ 0 : n in [nlo div cid..nhi div cid] ] 
    : m in [mlo div cid..mhi div cid] ];  // mini-table of unset states 
  print "SquareTiling() initial pass: parameters = ", 
    mlo, mhi, nlo, nhi, tel, cid; 

  // Pass 1: build codes list and mini-table of states 
  t := 0;  // current state count 
  for m in [mlo+tel2..mhi-tel2] do 
    for n in [nlo+tel2..nhi-tel2] do 
      if ( m mod cid eq cid2 and n mod cid eq cid2 ) then  // scan wall squares 

        i := m-mlo+1; j := n-nlo+1;  // rebase subscripts 
        code := [ [ tab[i+k, j+l] 
          : l in [-tel2..tel2] ] : k in [-tel2..tel2] ]; 
        s := Index(codes, code);  // state from code 
        if s eq 0 then // attach new tile 
          Include(~codes, code);  // set new code 
          t := t+1; s := t; end if; 
        i := 1 + m div cid - mlo div cid; 
        j := 1 + n div cid - nlo div cid;  // rebase subscripts 
        stab[i, j] := s;  // update mini-table 

      end if; end for; end for; 
  stalen := t;  // number of states 
  print "first pass: segment tiled"; 

  // Pass 2: build inflation table, scanning states in mini-table 
  tetrads := [ [0, 0, 0, 0] : s in [1..stalen] ];  
    // daughters indexed by state; later extendable to all tetrads 
  for m in [Ceiling(mlo/2)+tel2+cid2+1..Floor(mhi/2)-tel2-cid2-1] do 
    for n in [Ceiling(nlo/2)+tel2+cid2+1..Floor(nhi/2)-tel2-cid2-1] do 
      if ( m mod cid eq cid2 and n mod cid eq cid2 ) then  // centre 
        i := 1 + m div cid - mlo div cid; 
        j := 1 + n div cid - nlo div cid;  // rebase subscripts 
        s := stab[i, j]; if s ne 0 then  // for each set state 

          for h in [0..3] do 
            // Update partial inflation or check consistency 
            i := h div 2 + 2*m div cid - mlo div cid; 
            j := h mod 2 + 2*n div cid - nlo div cid;  // rebase subscripts 
            t := stab[i, j];  // daughter 
            if t eq 0 then 
              error "missing tile", s, t, h+1, tetrads[s]; 
            elif tetrads[s][h+1] eq 0 then 
              tetrads[s][h+1] := t;  // update inflation 
            elif tetrads[s][h+1] ne t then 
              error "inconsistent", s, t, h+1, tetrads[s];  // abort 
            end if; end for; 

        end if; end if; end for; end for; 
  print "second pass: inflation consistent, state count = ", stalen; 

  // Pass 3: build tetrad list, scanning states in mini-table 
  quarter := [ false : s in [1..stalen] ];  // tetrad in focal quarter 
  for m in [mlo+tel2..mhi-tel2-cid] do 
    for n in [nlo+tel2..nhi-tel2-cid] do 
      if ( m mod cid eq cid2 and n mod cid eq cid2 ) then  // centre 
        i := 1 + m div cid - mlo div cid; 
        j := 1 + n div cid - nlo div cid;  // rebase subscripts 

        tet := [ stab[i, j], stab[i, j+1], stab[i+1, j], stab[i+1, j+1] ]; 
        if not 0 in tet then  // for each complete tetrad 
          s := Index(tetrads, tet);  // not inflation 
          if s eq 0 then  // new tetrad 
            Append(~tetrads, tet); s := #tetrads; quarter[s] := false; end if; 

          if m+m lt mhi-tel2-cid-1 and m+m gt mlo+tel2 
            and n+n lt nhi-tel2-cid-1 and n+n gt nlo+tel2 
          then quarter[s] := true; end if;  // within focal quarter 
        end if; end if; end for; end for; 

  s := Index(quarter, false); if false in quarter then 
    error "incomplete tetrad", s, tetrads[s]; end if;  // abort 
  tetlen := #tetrads; 
  print "third pass: vertices complete, tetrad count = ", tetlen; 

  // Pass 4: stabilise state indices 
  b := 1.0*(mhi-mlo); c := 1.0*(nhi-nlo); 
  dist := [ b+c : s in [1..stalen] ];  // minimum norm indexed by state 
  for m in [mlo+tel2..mhi-tel2] do 
    for n in [nlo+tel2..nhi-tel2] do 
      if ( m mod cid eq cid2 and n mod cid eq cid2 ) then  // scan mini-table 
        i := 1 + m div cid - mlo div cid; 
        j := 1 + n div cid - nlo div cid;  // rebase subscripts 
        s := stab[i, j];  // update dist[s] 
        dist[s] := Min(dist[s], Abs(m) + Abs(n) + 0.1*m/b + 0.1*n/b/c);  
          // Manhatten distance from focus, row order, column order  
      end if; end for; end for; 

  perm := [ k : k in [1..stalen] ]; ParallelSort(~dist, ~perm); 
    // invert dist to perm 
  codes := [codes[perm[s]] : s in [1..stalen] ]; 
  tetrads := [ [ tetrads[perm[s]][h+1] : h in [0..3] ] : s in [1..stalen] ] 
    cat [ tetrads[s] : s in [stalen+1..tetlen] ] ; // permute state indices 
  merp := [ k : k in [1..stalen] ]; ParallelSort(~perm, ~merp); 
    // invert perm to merp 
  tetrads := [ [ merp[tetrads[t][h+1]] : h in [0..3] ] : t in [1..tetlen] ]; 
    // permute state values 
  merp := [ 0 ] cat merp; 
  stab := [ [ merp[s+1] : s in t ] : t in stab ]; 
  print "final pass: states stabilised"; 

end procedure; 

////////////////////////////////////////////////////////////////////////////////

// Explicit integer Rook/Dragon & signed Knight/Pagoda sequences: 
//   toggling  Dragon(0) = 0,1  exchanges  Pagoda(+/-1) , else  Pagoda(n) = Pagoda(-n) ; 
function Dragon (n) 
  return (1-KroneckerSymbol(-1, n))/2; end function; 
function Dragon (n) 
  if n eq 0 then return 0; // alternatively,  return 1; 
  else while IsEven(n) do n := n div 2; end while; end if; 
  return n div 2 mod 2; end function; 
function Pagoda (n) 
  return Dragon(n+1) - Dragon(n-1); end function; 
// Thue-Morse sequence: 
//   maybe toggle ThueMorse(-n) = 1-ThueMorse(-n-1), ThueMorse(-n-1) ; 
function ThueMorse (n) 
  return n eq 0 select 0 else n lt 0 select 1-ThueMorse(-n-1) 
    else IsEven(n) select ThueMorse(n div 2) else 1-ThueMorse(n div 2) ; 
end function; 

////////////////////////////////////////////////////////////////////////////////

// Pagoda square tiling validation: 201 tiles, 1241 tetrads, 2.8 min 
switch := true; time if switch then 
  mhi := 1600; nd2 := 4800;  // wall rows and cols/2 
  tel := 8; cid := 8;  // tile edge, centre distance 
  pad := Round((cid + tel)*5/2);  // sentinel rows 
  print "Pagoda validation: rows, cols = ", mhi, 2*nd2+1; 
  seq := [ FiniteField(3) ! Pagoda(j) : j in [-(nd2+mhi)..+(nd2+mhi)] ]; 
    // ternary Pagoda, focussed centrally  
  NumberWall(~seq, -pad, mhi, -nd2, +nd2, ~wal); 
  WallDeficiencies(~wal, -pad, mhi, -nd2, +nd2, ~def); 
  print "deficiencies: ", def;  // { 1, 2 } : isolated zeros 
  print ""; print "Pagoda square: rows, cols = ", mhi, 2*nd2+1; 
  SquareTiling(~wal, 2-pad, 2+mhi, -nd2, +nd2, tel, cid, ~codes, ~infls, ~stawal); 
    // edge overlap, focus 2 rows up 
end if; 

/* 
Pagoda validation: rows, cols =  1600 9601
deficiencies:  {* -1, 0^^4609983, 1^^6149634, 2^^2305916 *}

Pagoda square: rows, cols =  1600 9601
SquareTiling() initial pass: parameters =  -38 1602 -4800 4800 8 8
first pass: segment tiled
second pass: inflation consistent, state count =  201
third pass: vertices complete, tetrad count =  1241
final pass: states stabilised
Time: 168.280 
*/ 

////////////////////////////////////////////////////////////////////////////////

// Dragon square tiling validation: 2353 tiles, 6721 tetrads, 45 min + 1.4 Gb 
switch := true; time if switch then 
  mhi := 6000; nd2 := 15000;  // wall rows and cols/2 
  tel := 12; cid := 8;  // tile edge, centre distance 
  pad := Round((cid + tel)*5/2);  // sentinel rows 
  print "ternary Dragon validation: rows, cols = ", mhi, 2*nd2+1; 
  seq := [ FiniteField(3) ! Dragon(j) : j in [-(nd2+mhi)..+(nd2+mhi)] ]; 
    // ternary Dragon, focussed centrally  
  NumberWall(~seq, -pad, mhi, -nd2, +nd2, ~wal); 
  WallDeficiencies(~wal, -pad, mhi, -nd2, +nd2, ~def); 
  print "deficiencies: ", def;  // { 0, 1, 2, 3, 4 } : window max 3x3 
  SquareTiling(~wal, -pad, mhi, -nd2, +nd2, tel, cid, ~codes, ~infls, ~stawal); 
    // overlap tiling (construction), focus as sequence 
end if; 

/* 
ternary Dragon validation: rows, cols =  6000 30001
deficiencies:  {* -1, 0^^63599031, 1^^41633271, 2^^16363485, 3^^5627200, 
4^^1395128 *}
SquareTiling() initial pass: parameters =  -50 6000 -15000 15000 12 8
first pass: segment tiled
second pass: inflation consistent, state count =  2353
third pass: vertices complete, tetrad count =  6721
final pass: states stabilised
Time: 2792.700
*/ 

////////////////////////////////////////////////////////////////////////////////

// Save results to file  --- REPEAT ?? 
filename := "/Users/fred/temp/dragon_codes.dat"; 
PrintFile(filename, codes); // 2 Mb 
filename := "/Users/fred/temp/dragon_infls.dat"; 
PrintFile(filename, infls); // 70 Kb 

////////////////////////////////////////////////////////////////////////////////

// Dragon wall-tiling: sequence canonical states  [0..7] 
//   correspond to wall states  [ 2, 13, 7, 12, 20, 6, 1, 29 ] 

// Locate & extract sequence tile rows among Dragon 2353-tile wall squares 
//sel := 16; cid := 8; wot := -1;  // focal shift wall-to-table 
sel := 12; cid := 8; wot := +1;  // focal shift wall-to-table 
oll := (sel-cid)div 2;  // overlap = 4 

sequ_states := [ s  : s in [1..#codes] | 
  forall(entry){ entry : entry in [ code[i,j] : j in [1..sel], i in [1..sel-oll-wot-1] ] 
    | entry eq 0 } where code := codes[s] ]; 
// sequ_states := SequenceToSet(stawal[1 + p div 8]) diff { 0 };  // easier! 
sequ_states; 
[ infl[3..4] : infl in [ infls[s] : s in sequ_states ] ]; // raw inflation 
crows := [ code[(sel+cid)div 2-wot+2][1+oll..1+sel-oll] : code in [ codes[s] : s in sequ_states ] ]; crows; 

// Canonical state bits c0,c1,c2 = bits 9,5,1 , cast to integer! 
IR := IntegerRing(); 
[ [ (IR!row[1+cid] + 2*IR!row[1+cid div 2] + 4*IR!row[1]), sequ_states[s] ] : s in [1..#crows] | 
  exists(entry){ entry : entry in row | entry ne 0 } where row := crows[s] ]; 

// Permute in order of canonical states 
scan := [ (IR!row[1+cid] + 2*IR!row[1+cid div 2] + 4*IR!row[1]) : s in [1..#crows] | 
  exists(entry){ entry : entry in row | entry ne 0 } where row := crows[s] ]; 
swal := [ sequ_states[s] : s in [1..#crows] | 
  exists(entry){ entry : entry in row | entry ne 0 } where row := crows[s] ]; 
ParallelSort(~scan, ~swal); swal; 

/* 
> 
> // Dragon wall-tiling: sequence canonical states  [0..7] 
> //   correspond to wall states  [ 2, 13, 7, 12, 20, 6, 1, 29 ] 
> 
> // Locate & extract sequence tile rows among Dragon 3561-tile wall squares 
> //sel := 16; cid := 8; wot := -1;  // focal shift wall-to-table, <= 0 ! 
> sel := 14; cid := 8; wot := +1;  // focal shift wall-to-table, <= 0 ! 
> oll := (sel-cid)div 2;  // overlap = 4 
> 
> sequ_states := [ s  : s in [1..#codes] | 
>   forall(entry){ entry : entry in [ code[i,j] : j in [1..sel], i in [1..sel-\
oll-wot-1] ] 
>     | entry eq 0 } where code := codes[s] ];  
> sequ_states; 
[ 1, 2, 5, 6, 7, 12, 13, 20, 29 ]
> [ infl[3..4] : infl in [ infls[s] : s in sequ_states ] ]; // raw inflation 
[
    [ 6, 1 ],
    [ 2, 7 ],
    [ 5, 5 ],
    [ 20, 12 ],
    [ 13, 1 ],
    [ 13, 29 ],
    [ 2, 12 ],
    [ 20, 7 ],
    [ 6, 29 ]
]
> crows := [ code[(sel+cid)div 2-wot+2][1+oll..1+sel-oll] : code in [ codes[s]\
 : s in sequ_states ] ]; crows; 
[
    [ 1, 0, 0, 1, 1, 0, 1, 1, 0 ],
    [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
    [ 1, 0, 0, 1, 0, 0, 1, 1, 1 ],
    [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
    [ 0, 0, 0, 1, 1, 0, 1, 1, 1 ],
    [ 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
    [ 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
    [ 1, 0, 0, 1, 1, 0, 1, 1, 1 ]
]
> 
> // Canonical state bits c0,c1,c2 = bits 9,5,1 , cast to integer! 
> IR := IntegerRing(); 
> [ [ (IR!row[1+cid] + 2*IR!row[1+cid div 2] + 4*IR!row[1]), sequ_states[s] ] \
: s in [1..#crows] | 
>   exists(entry){ entry : entry in row | entry ne 0 } where row := crows[s] ]\
; 
[
    [ 6, 1 ],
    [ 0, 2 ],
    [ 5, 6 ],
    [ 2, 7 ],
    [ 3, 12 ],
    [ 1, 13 ],
    [ 4, 20 ],
    [ 7, 29 ]
]
> 
> // Permute in order of canonical states 
> scan := [ (IR!row[1+cid] + 2*IR!row[1+cid div 2] + 4*IR!row[1]) : s in [1..#\
crows] | 
>   exists(entry){ entry : entry in row | entry ne 0 } where row := crows[s] ]\
; 
> swal := [ sequ_states[s] : s in [1..#crows] | 
>   exists(entry){ entry : entry in row | entry ne 0 } where row := crows[s] ]\
; 
> ParallelSort(~scan, ~swal); swal; 
[ 2, 13, 7, 12, 20, 6, 1, 29 ]
> 
*/ 

////////////////////////////////////////////////////////////////////////////////

// Dragon wall tiling: Mini-table for Figure \label{[statseg]} 
// Warning: states assigned in matrix order not Manhattan if aborted! 
   k_ := 11; n_ := #stawal[1] div 2 + 1; // approximate centre! 
   [ [ stawal[i, j] : j in [n_-k_..n_+k_-1] ] : i in [p div 8 -1..p div 8 -1+k_] ]; 

// Wall segment to file [wallseg.txt] for Figure \label{[wallseg]} 
   k_ := 40; n_ := #wal[1] div 2 + 1; // approximate centre! 
   [ [ wal[i, j] : j in [n_-k_..n_+k_] ] : i in [p..p+k_+1] ]; 

s := 17;  // highlighted state: inflation, NW-NE-SW-SE ;  
infls[s]; // [ 35, 45, 47, 58 ] , centres (20,20) , ... , (28,28) 
codes[s];  // highlighted square centred at m,n = (12,12) 

/* 
// 14x14 tile, tiles 2353 (now 12x12) 
[
    [ 1, 0, 1, 2, 1, 2, 1, 2, 0, 2, 1, 2, 1, 2, 1 ],
    [ 1, 2, 1, 2, 2, 0, 0, 2, 1, 2, 0, 2, 1, 2, 0 ],
    [ 1, 0, 0, 1, 1, 0, 0, 2, 0, 2, 2, 2, 0, 2, 1 ],
    [ 1, 0, 0, 2, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2 ],
    [ 1, 1, 1, 1, 0, 1, 2, 0, 2, 1, 0, 1, 2, 0, 2 ],
    [ 1, 2, 2, 2, 1, 2, 2, 1, 2, 2, 2, 2, 2, 1, 2 ],
    [ 2, 2, 0, 2, 2, 2, 1, 0, 1, 0, 2, 0, 1, 0, 1 ],
    [ 0, 2, 1, 2, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2 ],
    [ 1, 2, 0, 2, 2, 2, 2, 2, 0, 2, 0, 2, 0, 2, 0 ],
    [ 1, 2, 2, 2, 2, 0, 0, 2, 1, 2, 1, 2, 1, 2, 1 ],
    [ 1, 1, 0, 0, 2, 0, 0, 2, 1, 0, 1, 0, 2, 0, 0 ],
    [ 1, 2, 0, 0, 2, 2, 2, 2, 1, 1, 1, 2, 1, 0, 0 ],
    [ 0, 1, 2, 1, 2, 1, 0, 1, 2, 0, 2, 1, 2, 1, 2 ],
    [ 2, 2, 2, 1, 0, 2, 1, 2, 1, 2, 1, 0, 0, 1, 1 ],
    [ 0, 0, 1, 1, 2, 1, 1, 0, 0, 2, 2, 0, 0, 1, 1 ]
];  
*/ 

/* 
// wallseg.txt with  m,l = 10,10 (now 40,40) 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
     1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0,
     1, 0, 1, 0, 0, 1, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0,
     1, 2, 1, 1, 1, 1, 2, 2, 2, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0,
     2, 2, 2, 2, 0, 2, 2, 0, 2, 1, 2, 1, 2, 1, 2, 1, 0, 1, 2, 1, 2,
     1, 0, 0, 1, 2, 1, 2, 1, 2, 0, 2, 1, 2, 0, 0, 1, 2, 1, 2, 2, 0,
     2, 0, 0, 2, 1, 0, 0, 1, 2, 2, 2, 0, 2, 0, 0, 1, 0, 0, 1, 1, 0,
     1, 1, 1, 1, 2, 0, 0, 1, 1, 1, 2, 2, 2, 1, 2, 1, 0, 0, 2, 2, 2,
     1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1,
     1, 2, 1, 0, 0, 1, 1, 1, 2, 1, 0, 0, 0, 1, 1, 1, 2, 2, 2, 1, 2,
     0, 2, 1, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 1, 2, 2, 2, 0, 2, 2, 2,
*/ 

// stawal with  k_ = 11, tiles 2353 
[
    [   5,   5,   5,   5,   5,   5,   5,   5,   5,   5,   5,   5,   5,   5,   5,   5,   5,   5,   5,   5,   5,   5 ], 
    [  12,   6,  29,  20,   7,  13,  29,  20,  12,   6,   1, . 2,   7,  13,   1,   2,  12,   6,   1,   2,   7,  13 ], 
    [  41,  96,  80,  65,  52,  40,  30,  21,  14,   8,   3,   4,   9,  15,  22,  31,  41,   8,   3,   4,   9,  40 ], 
    [ 134, 114,  97,  81,  66,  53,  42,  32,  23,  16,  10,  11,  17,  24,  33,  43,  54,  67,  10,  11, 115, 135 ], 
    [ 156, 136, 116,  98,  82,  68,  55,  44,  34,  25,  18,  19,  26,  35,  45,  56,  69,  83,  99, 117, 137, 157 ], 
    [ 180, 158, 138, 118, 100,  84,  70,  57,  46,  36,  27,  28,  37,  47,  58,  71,  85, 101, 119, 139, 159, 181 ], 
    [ 206, 182, 160, 140, 120, 102,  86,  72,  59,  48,  38,  39,  49,  60,  73,  87, 103, 121, 141, 161, 183, 207 ], 
    [ 234, 208, 184, 162, 142, 122, 104,  88,  74,  61,  50,  51,  62,  75,  89, 105, 123, 143, 163, 185, 209, 235 ], 
    [ 261, 236, 210, 186, 164, 144, 124, 106,  90,  76,  63,  64,  77,  91, 107, 125, 145, 165, 187, 211, 237, 262 ], 
    [ 289, 263, 238, 212, 188, 166, 146, 126, 108,  92,  78,  79,  93, 109, 127, 147, 167, 189, 213, 239, 264, 290 ], 
    [  86,  72, 265, 240, 214, 190, 168, 148, 128, 110,  94,  95, 111, 129, 149, 169, 191, 215, 241, 266, 291, 318 ], 
    [ 104,  88, 292, 267, 242, 216, 192, 170, 150, 130, 112, 113, 131, 151, 171, 193, 217, 243, 268, 293, 319, 349 ] 
]; 

// stawal with  k_ = 11, tiles 2353 
[
    [ 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5 ],
    [ 12, 6, 29, 20, 7, 13, 29, 20, 12, 6, 1, 2, 7, 13, 1, 2, 12, 6, 1, 2, 7, 13 ],
    [ 41, 96, 80, 65, 52, 40, 30, 21, 14, 8, 3, 4, 9, 15, 22, 31, 41, 8, 3, 4, 9, 40 ],
    [ 134, 114, 97, 81, 66, 53, 42, 32, 23, 16, 10, 11, 17, 24, 33, 43, 54, 67, 10, 11, 115, 135 ],
    [ 156, 136, 116, 98, 82, 68, 55, 44, 34, 25, 18, 19, 26, 35, 45, 56, 69, 83, 99, 117, 137, 157 ],
    [ 179, 158, 138, 118, 100, 84, 70, 57, 46, 36, 27, 28, 37, 47, 58, 71, 85, 101, 119, 139, 159, 180 ],
    [ 204, 181, 160, 140, 120, 102, 86, 72, 59, 48, 38, 39, 49, 60, 73, 87, 103, 121, 141, 161, 182, 205 ],
    [ 230, 206, 183, 162, 142, 122, 104, 88, 74, 61, 50, 51, 62, 75, 89, 105, 123, 143, 163, 184, 207, 231 ],
    [ 256, 232, 208, 185, 164, 144, 124, 106, 90, 76, 63, 64, 77, 91, 107, 125, 145, 165, 186, 209, 233, 257 ],
    [ 70, 258, 234, 210, 105, 166, 146, 126, 108, 92, 78, 79, 93, 109, 127, 147, 167, 187, 211, 235, 259, 283 ],
    [ 86, 72, 260, 236, 212, 188, 168, 148, 128, 110, 94, 95, 111, 129, 149, 169, 189, 213, 237, 261, 284, 308 ],
    [ 104, 88, 285, 262, 238, 214, 190, 170, 150, 130, 112, 113, 131, 151, 171, 191, 215, 239, 263, 286, 309, 337 ]
]; 

////////////////////////////////////////////////////////////////////////////////



==> anc/sage/Number_wall.sagews <==
︠09be0ce1-4f54-490c-bf2e-03570062c2f2s︠
def Dragon(n):
    """
    This function returns the nth element of the dragon sequence
    """
    if n == 0:
        return 0
    else:
        while Mod(n, 2) == 0:
        #while n%2 == 0:
            n = n / 2
    return ((n-1)/2)%2

def Pagoda(n):
    """
    This function returns the nth element of the pagoda sequence
    """
    return Dragon(n+1) - Dragon(n-1)

def ThueMorse(n):
    """
    This function returns the nth element of the Thue-Morse sequence
    """
    if n == 0:
        return 0
    elif  n < 0:
        return 1-ThueMorse(-n-1)
    elif n%2==0: #n is odd
        return ThueMorse(n/2)
    else: #n is odd
        return 1-ThueMorse((n-1)/2)

def NumberWall(seq,mlo,mhi,nlo,nhi,char=0):
    """
    This function calculates a rectangular part of dimensions [mlo,mhi]*[nlo,nhi] of the number wall of a sequence mod p
    """
    leng=len(seq)
    off = (leng-(nhi-nlo+mhi+mhi+1))// 2 # focus offset
    wal_width = nhi+mhi+3 - (nlo-mhi-2)
    wal = [ [1]* (nhi+mhi+3 - (nlo-mhi-2)) for m in range(mlo,mhi+1)]
    rebase_j= -nlo+mhi+2
    #long wall of empty entries, typed as for sequence, subscript base = 1
    for m in range(mlo,mhi+1):  # assign each entry in matrix order
        i = m-mlo
        wal_nlo = nlo-mhi-2 + max(0,m)
        wal_nhi = nhi+mhi+3 - max(0,m)
        #for n in range(nlo-mhi-2,nhi+mhi+3):
        for n in range(wal_nlo,wal_nhi):
            j = n+rebase_j  # rebased subscripts
            if m < -1 or ((n < nlo-mhi-1 or n > nhi+mhi+1) and m != -1):
                wal[i][j] = Mod(0,char)
            elif m == -1 or ((n == nlo-mhi-1 or n == nhi+mhi+1) and m > -1):
                wal[i][j] = Mod(1,char) # initial sentinel windows
            elif m == 0 and n > nlo-mhi-1 and n < nhi+mhi+1:
                wal[i][j] = Mod(seq[j-2+off],char) # initial sequence
            # compute entry ( m gt 0 and n gt nlo-mhi-1 and n lt nhi+mhi+1 )
            elif wal[i-2][j] != 0: # zero-free case ( d = 0,1 )
                wal[i][j] = (wal[i-1][j]^2 - wal[i-1][j-1] * wal[i-1][j+1]) / wal[i-2][j]
            elif wal[i-1][j] == 0: # window interior ( wal[i-2,j] eq 0 )
                p = 0
                while wal[i-p-1][j] == 0:
                    p += 1
                q = 1
                while wal[i-p][j-q] == 0:
                    q += 1
                d = 1
                while wal[i-p][j+d-q] == 0:
                    d += 1
                # window defic.  d  and pane offsets  p, q
                if p < d-1:
                    wal[i][j] = Mod(0,char) # window pane
                else:  # inner frame
                    wal[i][j] = (1 - Integer(Mod((d-1)*(d-q),2))*2) * wal[i-q][j-q] * wal[i-d+q][j+d-q] / wal[i-d][j+d-q-q]
            else:  # window exterior ( wal[i-2,j] eq 0 and wal[i-1,j] ne 0 )
                d = 1
                while wal[i-1-d][j] == 0:
                    d += 1
                q = 1
                while wal[i-d][j-q] == 0:
                    q += 1 #window defic.  d  and pane offset  q

                P = wal[i-d-1][j+d-q-q] / wal[i-d-1][j+d-q-q-1] # frame ratios
                Q = wal[i-q-1][j-q] / wal[i-q-2][j-q]
                R = wal[i-d+q-1][j+d-q] / wal[i-d+q][j+d-q]
                S = wal[i-1][j] / wal[i-1][j+1]

                # outer frame
                wal[i][j] = wal[i-1][j] / R * ( Q * wal[i-d-2][j+d-q-q] / wal[i-d-1][j+d-q-q]
                                               + (1-Integer(Mod(d-q,2))*2) * ( P * wal[i-q-1][j-q-1] / wal[i-q-1][j-q]
                                                                              - S * wal[i-d+q-1][j+d-q+1] / wal[i-d+q-1][j+d-q]
                                                                             )
                                              )
    #    print(wal[i])
    # short wall: prune partial and sentinel columns from left and right
    wal = [ [ wal[i][j] for j in range(mhi+2,nhi-nlo+mhi+3) ] for i in range(0,mhi-mlo+1) ]

    return wal

def WallDeficiencies(wal,mlo,mhi,nlo,nhi,d=10):
    """
    This function counts the deficiencies of a number wall in a rectangular part of dimensions [mlo,mhi]*[nlo,nhi]
    """
    defs=[0]*d

    for m in range (mlo,mhi): #for each top left corner in wall
        i=m-mlo
        for n in range (nlo,nhi):
            j=n-nlo
            if wal[i][j]!=0:
                if wal[i+1][j]==0 or wal[i][j+1]==0:
                    defs[1]+=1
                else: #nonzero deficiency
                    k=1
                    while m+k < mhi and wal[i+k][j+1]==0:
                        k=k+1
                    l=1
                    while n+l < nhi and wal[i+1][j+l]==0:
                        l=l+1
                    if m+k < mhi or n+l < nhi:
                        defs[max(k,l)+1]+=1
                    else:
                        defs[0]+=1 #broken window
    return defs



def SquareTiling(tab,mlo,mhi,nlo,nhi,tel,cid):
    """
    Return a tiling of the 2 dim table tab
    """
    import time
    start = time.time()
    #pass 0: initialise
    codes=[]
    tel2=tel//2
    cid2=cid//2
    end = time.time()
    print("SquareTiling() initial pass: parameters = ", mlo, mhi, nlo, nhi, tel, cid, end-start)
    #Pass 1: build codes list and mini-table of states
    stalen = 0  # current state count
    stab = [ [ 0 for n in range(nlo//cid,nhi//cid+1) ] for m in range(mlo//cid,mhi//cid+1)] # mini-table of states
    k=0
    for m in range(mlo+tel2,mhi-tel2+1):
        for n in range(nlo+tel2,nhi-tel2+1):
            if m%cid==cid2 and n%cid==cid2: # scan wall squares
                i = m - mlo
                j = n - nlo # rebase subscripts
                code = [ [ tab[i+k][j+l] for l in range(-tel2,tel2+1) ] for k in range(-tel2,tel2+1) ]
                if code in codes:
                    s=codes.index(code)+1 # state from code
                else:
                    codes.append(code) # set new code
                    stalen += 1
                    s=stalen
                i = m//cid - mlo//cid
                j = n//cid - nlo//cid # rebase subscripts
                stab[i][j] = s # update mini-table
    end = time.time()
    print("first pass: segment tiled, state count", stalen, " ", end-start)
    #print(stab)
    #Pass 2: build inflation table, scanning states in mini-table
    tetrads = [ [0, 0, 0, 0] for s in range(0,stalen)] # daughters indexed by state; later extendable to all tetrads
    for m in range(ceil(mlo/2)+tel2+cid2+1,floor(mhi/2)-tel2-cid2):
        for n in range(ceil(nlo/2)+tel2+cid2+1,floor(nhi/2)-tel2-cid2):
            if m%cid == cid2 and n%cid==cid2: #centre
                i = m//cid - mlo//cid
                j = n//cid - nlo//cid  # rebase subscripts
                s = stab[i][j]
                if s != 0: # for each set state
                    for h in range(0,4): # Update partial inflation or check consistency
                        k = h//2 + 2*m//cid - mlo//cid - 1
                        l = Integer(Mod(h,2)) + 2*n//cid - nlo//cid - 1 # rebase subscripts
                        t = stab[k][l]  # daughter
                        if t == 0:
                            print("missing tile", s, t, h, tetrads[s-1])
                            return [codes,stalen,stab,tetrads]
                        elif tetrads[s-1][h] == 0:
                            tetrads[s-1][h] = t
                        elif tetrads[s-1][h] !=t:
                            print("inconsistent", s, t, h, tetrads[s-1])
                            return [codes,stalen,stab,tetrads]
    end = time.time()
    print("second pass: inflation consistent", end-start)
    # Pass 3: build tetrad list, scanning states in mini-table
    quarter = [ False for s in range(0,stalen) ]  # tetrad in focal quarter
    tetlen = stalen
    for m in range(mlo+tel2,mhi-tel2-cid):
        for n in range(nlo+tel2,nhi-tel2-cid):
            if ( m%cid==cid2 and n%cid==cid2 ): # centre
                i = m // cid - mlo // cid
                j = n // cid - nlo // cid  # rebase subscripts
                tet = [ stab[i][j], stab[i][j+1], stab[i+1][j], stab[i+1][j+1] ]
                if 0 not in tet: # for each complete tetrad
                    if tet in tetrads:
                        s = tetrads.index(tet) + 1
                    else:             # new tetrad
                        tetrads.append(tet)
                        tetlen += 1
                        s = tetlen
                        quarter.append(False)
                    #if s==214:
                    #    print(tetrads,tet,tetlen,s,tetrads.index(tet))
                    #    return [codes,stalen,stab,tetrads]
                    if m+m < mhi-tel2-cid-1 and m+m > mlo+tel2 and n+n < nhi-tel2-cid-1 and n+n > nlo+tel2:
                        #print(s,len(quarter))
                        quarter[s-1] = True # within focal quarter
    if False in quarter:
        s = quarter.index(False)
        print("incomplete tetrad", s, tetrads[s]) # abort
        return [codes,stalen,stab,tetrads]
    end = time.time()
    print("third pass: vertices complete, tetrad count = ", tetlen, " ", end-start)
    # Pass 4: stabilise state indices
    b = 1.0*(mhi-mlo)
    c = 1.0*(nhi-nlo)
    dist = [ b+c for s in range(0,stalen) ] # minimum norm indexed by state
    for m in range(mlo+tel2,mhi-tel2+1):
        for n in range(nlo+tel2,nhi-tel2+1):
            if m%cid==cid2 and n%cid==cid2: # scan mini-table
                i = m//cid - mlo//cid
                j = n//cid - nlo//cid # rebase subscripts
                s = stab[i][j]
                if s!=0:
                    #dist[s-1] = min(dist[s-1], abs(m - cid) + abs(n) + 0.1*m/b + 0.1*n/b/c) # abs(m-cid) is used to adjust indices as in Magma for pagoda but not for dragon
                    dist[s-1] = min(dist[s-1], abs(m) + abs(n) + 0.1*m/b + 0.1*n/b/c) # update Manhatten distance from focus, row order, column order
    perm = [ s for s in range(1,stalen+1)]
    dist, perm = (list(t) for t in zip(*sorted(zip(dist, perm))))
    #ParallelSort(~dist, ~perm) #invert dist to perm
    codes = [codes[perm[i] - 1] for i in range(0,stalen)]
    tetrads1 = [[tetrads[perm[i] - 1][h] for h in range(0,4) ] for i in range(0,stalen)]
    tetrads1.extend([tetrads[s] for s in range(stalen,tetlen) ]) # permute state indices
    merp = [ s for s in range(1,stalen+1)]
    perm, merp = (list(t) for t in zip(*sorted(zip(perm,merp))))
    #ParallelSort(~perm, ~merp) # invert perm to merp
    tetrads = [ [ merp[tetrads1[t][h] - 1] for h in range(0,4)] for t in range(0,tetlen) ]# permute state values
    #efes=[0]
    merp = [0] + merp
    #for i in range(0,7):
     #   print(stab[i])
    stab = [ [ merp[s] for s in t ] for t in stab ]
    #print("made it")
    #for i in range(0,7):
     #   print(stab[i])
    print("final pass: states stabilised")
    end = time.time()
    print(end-start)
    return [codes,stalen,stab,tetrads]
︡2cf10b97-7b0f-4647-805b-183a2f00beb9︡{"done":true}
︠df874148-7016-4884-b143-44b72677c7aas︠
# this run takes about 10min
import time
print("hello")
start = time.time()

char = 3
tel = 8
cid = 8     # tile edge length, centre distance
mhi = 1600
nd2 = 4800  # wall rows and cols/2
pad = floor((cid + tel)*5/2) #sentinel rows
print("Pagoda validation: rows, cols = ", mhi, 2*nd2+1)
pag = [Pagoda(n) for n in range (-(nd2+mhi),nd2+mhi+1)]
end = time.time()
print(end-start)
wal = NumberWall(pag,-pad,mhi,-nd2,nd2,char)
end = time.time()
print(end-start)
defs=WallDeficiencies(wal,-pad, mhi, -nd2, nd2)
print ("deficiencies: ", defs) # 1, 2 isolated zeros
end = time.time()
print(end-start)
[codes,stalen,stab,tetrads] = SquareTiling(wal, 2-pad, 2+mhi, -nd2, nd2, tel, cid) # edge overlap, focus 2 rows up
print("Pagoda construction: rows, cols = ", mhi, 2*nd2+1)
end = time.time()
print(end-start)

︡8dae4556-dcd1-4be5-84dc-31cbd2327b39︡{"stdout":"hello\n"}︡{"stdout":"('Pagoda validation: rows, cols = ', 1600, 9601)\n"}︡{"stdout":"0.43182682991\n"}︡{"stdout":"135.227772951\n"}︡{"stdout":"('deficiencies: ', [1, 4609983, 6149634, 2305916, 0, 0, 0, 0, 0, 0])\n"}︡{"stdout":"216.238996983\n"}︡{"stdout":"('SquareTiling() initial pass: parameters = ', -38, 1602, -4800, 4800, 8, 8, 7.152557373046875e-06)\n('first pass: segment tiled, state count', 201, ' ', 37.637633085250854)"}︡{"stdout":"\n('second pass: inflation consistent', 42.04904818534851)"}︡{"stdout":"\n('third pass: vertices complete, tetrad count = ', 1241, ' ', 60.32440400123596)"}︡{"stdout":"\nfinal pass: states stabilised"}︡{"stdout":"\n72.2449820042\n"}︡{"stdout":"('Pagoda construction: rows, cols = ', 1600, 9601)\n"}︡{"stdout":"288.48642087\n"}︡{"done":true}
︠cdbd5f53-7ac0-4028-892a-ef2fa13dd728︠
infls = [tetrads[s] for s in range(0,stalen)]
with open("infls_pag.txt", "w") as f:
    for s in infls:
        f.write(str(s) +"\n")

with open("codes_pag.txt", "w") as f:
    for s in codes:
        f.write(str(s) +"\n")

with open("prolongable_pag.txt", "w") as f:
    for s in [5,5,1,2]:
        f.write(str(s) +"\n")
︡b11b2776-5485-42b2-a345-b0f192c32a9f︡
︠ebe3ad25-e67c-456f-8351-7a9c7c1937e2︠
# this run takes about 50min and might not be possible to run on the online server
import time
print("hello")
start = time.time()

char = 3
tel = 12
cid = 8     # tile edge length, centre distance
mhi = 6000
nd2 = 15000  # wall rows and cols/2
pad = floor((cid + tel)*5/2) #sentinel rows
print("Dragon validation: rows, cols = ", mhi, 2*nd2+1)
rpf = [Dragon(n) for n in range (-(nd2+mhi),nd2+mhi+1)]
end = time.time()
print(end-start)
wal = NumberWall(rpf,-pad,mhi,-nd2,nd2,char)
end = time.time()
print(end-start)
defs=WallDeficiencies(wal,-pad, mhi, -nd2, nd2)
print ("deficiencies: ", defs) # 1, 2, 3, 4 isolated zeros
end = time.time()
print(end-start)
[codes,stalen,stab,tetrads] = SquareTiling(wal, -pad, mhi, -nd2, nd2, tel, cid) # edge overlap, focus as a sequence
end = time.time()
print(end-start)
︡07193a69-4db2-4199-96f6-2bcd0a510fc9︡{"stdout":"hello\n"}︡{"stdout":"('Dragon validation: rows, cols = ', 6000, 30001)\n"}︡
︠0d4e45e9-bf73-43ab-bf04-6060722ef9b4︠
infls = [tetrads[s] for s in range(0,stalen)]
with open("infls_dragon.txt", "w") as f:
    for s in infls:
        f.write(str(s) +"\n")

with open("codes_dragon.txt", "w") as f:
    for s in codes:
        f.write(str(s) +"\n")

with open("prolongable_dragon.txt", "w") as f:
    for s in [1,2,3,4]:
        f.write(str(s) +"\n")
︡e67bc75f-8b8a-4ade-9888-efc45c6b8acc︡{"done":true}︡
︠39c73d83-cf26-48dc-8d5e-b51709832906︠
def AutomaticNdTiling(infls,codes,prolongable,m,n):
        "generates a rectangular portion of an automatic tiling by substitution and coding: Input 1. A k-substitution given by a list of arrays of size k^2. 2. An l-coding given by a list of arrays of size l^2.  3. A prolongable element s. 4. Number of rows m. 5. Number of columns n. Output is: A two dimensional array of size (m,n) which is a rectangular pattern with m rows and n column of the automatic tiling that is generated by the k-substitution applied to the prolongable element s, followed by the l-coding."
    codeLeng = int(sqrt(len(codes[0])))
    inflsLeng = int(sqrt(len(infls[0])))
    m_infls = m//codeLeng + 1
    n_infls = n//codeLeng + 1
    infls_tab = [[0] * n_infls for t in range(0,m_infls)]
    infls_tab[0][0] = prolongable
    for i in range(0,m_infls):
        for j in range(0,n_infls):
            infls_tab[i][j] = infls[infls_tab[i//inflsLeng][j//inflsLeng]-1][i%inflsLeng * inflsLeng + j%inflsLeng]
    coded_tab = [[0] * n for i in range(0,m)]
    for i in range(0,m):
        temp_infls = infls_tab[i//codeLeng]
        temp_row = i%codeLeng * codeLeng
        for j in range(0,n):
            coded_tab[i][j] = codes[temp_infls[j//codeLeng] - 1][temp_row + j%codeLeng]
    return [infls_tab,coded_tab]

︡a456e861-a2d1-462f-814d-df617e446049︡{"done":true}
︠d4291cb5-cf47-4485-b594-2dcca8584650︠
inflsFromFile=[]
with open("infls_pag.txt", "r") as f:
    for line in f:
        line=line.replace(',','').replace('[','').replace(']','').split()
        inflsFromFile.append([int(n) for n in line])

codesFromFile=[]
with open("codes_pag.txt", "r") as f:
    for line in f:
        line=line.replace(',','').replace('[','').replace(']','').split()
        codesFromFile.append([int(n) for n in line])

prolongablesFromFile=[]
with open("prolongable_pag.txt", "r") as f:
    for line in f:
        line=line.replace(',','').replace('[','').replace(']','').split()
        prolongablesFromFile.append([int(n) for n in line])


overlap=1
codeLeng = len(codesFromFile[0])
sqrtCodeLeng = int(sqrt(codeLeng))
codesNoOverlap = [[codesFromFile[i][j] for j in range(0,codeLeng) if j%sqrtCodeLeng < sqrtCodeLeng - overlap] for i in range(0,len(codesFromFile))]

char = 3
tel = 8
cid = 8     # tile edge length, centre distance
mhi = 1600
nd = 4800  # wall rows and cols/2
pag = [Pagoda(n) for n in range (-mhi,nd+mhi+1)]
wal = NumberWall(pag,-2,mhi,0,nd,char)

# Be sure to use a prolongable element. Currently inflsFromFile was generated by a version of SquareTiling with line 224 replaced with line 223, to make it equal to previous observations about the Pagoda wall. If inflsFromFile is generated using SquareTiling as is, call AutomaticNdTiling with the symbol 3 instead of 2
[infls_tab,coded_tab] = AutomaticNdTiling(inflsFromFile,codesNoOverlap,2,2+mhi+1,nd+1)
wal==coded_tab
︡92ee22aa-3934-465f-a17a-f27404f3b7fb︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠37f72f1c-6566-423d-ac13-4def746c6922︠
inflsFromFile=[]
with open("infls_dragon.txt", "r") as f:
    for line in f:
        line=line.replace(',','').replace('[','').replace(']','').split()
        inflsFromFile.append([int(n) for n in line])

codesFromFile=[]
with open("codes_dragon.txt", "r") as f:
    for line in f:
        line=line.replace(',','').replace('[','').replace(']','').split()
        codesFromFile.append([int(n) for n in line])

prolongablesFromFile=[]
with open("prolongable_dragon.txt", "r") as f:
    for line in f:
        line=line.replace(',','').replace('[','').replace(']','').split()
        prolongablesFromFile.append([int(n) for n in line])

char = 3
tel = 12
cid = 8     # tile edge length, centre distance
mhi = 600#0
nd = 1500#0  # wall rows and cols/2
#rpf = [Dragon(n) for n in range (-mhi,nd+mhi+1)]
#wal = NumberWall(rpf,-2,mhi,0,nd,char)

overlap=5
codeLeng = len(codesFromFile[0])
sqrtCodeLeng = int(sqrt(codeLeng))
codesNoOverlap = [[codesFromFile[i][j] for j in range(0,codeLeng) if j%sqrtCodeLeng < sqrtCodeLeng - overlap] for i in range(0,len(codesFromFile))]

[infls_tab_dragon,coded_tab_dragon] = AutomaticNdTiling(inflsFromFile,codesNoOverlap,4,2+mhi+1,nd+1)
︡015396d3-c5e3-4612-84e9-998d9599f3ae︡{"done":true}︡
︠b2ce09d1-c137-4d79-883d-74f41a2cc7d9︠












==> anc/sage/codes_pag.txt <==
[[0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 1, 1, 1, 1, 1, 1, 1, 1], [2, 2, 1, 1, 2, 0, 1, 2, 2], [1, 2, 2, 2, 1, 1, 1, 2, 1], [1, 1, 0, 2, 1, 0, 2, 0, 1], [1, 2, 2, 2, 1, 1, 1, 2, 1], [2, 2, 1, 1, 2, 2, 1, 0, 2], [2, 1, 1, 1, 2, 2, 1, 2, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 1, 1, 1, 1, 1, 1, 1, 1], [2, 0, 1, 0, 2, 1, 1, 2, 2], [1, 1, 1, 1, 1, 2, 2, 2, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 1, 1, 1, 2, 2, 2, 2, 1], [2, 0, 1, 2, 2, 0, 1, 2, 2], [1, 1, 1, 2, 2, 2, 2, 1, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 1, 1, 1, 1, 2, 1, 2, 1], [2, 2, 1, 0, 2, 0, 1, 0, 2], [1, 2, 1, 1, 1, 2, 1, 2, 1], [1, 0, 2, 0, 1, 2, 0, 1, 1], [1, 2, 1, 1, 1, 2, 1, 2, 2], [2, 1, 1, 2, 2, 0, 1, 2, 2], [2, 1, 2, 2, 1, 2, 1, 1, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 1, 1, 2, 2, 2, 2, 1, 2], [2, 0, 1, 2, 2, 0, 1, 0, 2], [1, 1, 1, 1, 2, 2, 2, 1, 2], [1, 2, 0, 1, 1, 0, 2, 0, 1], [2, 1, 1, 1, 2, 2, 2, 1, 2], [2, 1, 1, 2, 2, 1, 1, 2, 2], [1, 2, 2, 2, 1, 1, 1, 2, 2], [1, 2, 0, 1, 1, 0, 2, 1, 0]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 1, 1, 1, 1, 1, 1, 1, 1], [2, 2, 1, 0, 2, 1, 1, 0, 2], [1, 2, 1, 1, 1, 2, 1, 1, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 2, 1, 1, 1, 2, 1, 1, 1], [2, 0, 1, 0, 2, 2, 1, 1, 2], [1, 2, 1, 1, 1, 1, 2, 2, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 1, 1, 1, 1, 1, 1, 1, 1], [2, 0, 1, 1, 2, 0, 1, 2, 2], [1, 1, 1, 2, 1, 1, 1, 2, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 1, 1, 2, 1, 1, 1, 2, 1], [2, 1, 1, 2, 2, 0, 1, 0, 2], [2, 2, 2, 1, 1, 1, 1, 2, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 2, 1, 1, 1, 1, 2, 2, 2], [2, 0, 1, 0, 2, 2, 1, 1, 2], [1, 2, 1, 1, 1, 2, 1, 1, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 2, 1, 1, 1, 2, 1, 1, 1], [2, 0, 1, 0, 2, 1, 1, 2, 2], [1, 2, 1, 1, 1, 1, 2, 2, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 2, 2, 1, 1, 1, 1, 2, 1], [2, 0, 1, 2, 2, 0, 1, 0, 2], [2, 2, 2, 2, 1, 1, 1, 2, 1], [1, 2, 0, 1, 1, 0, 2, 0, 1], [2, 2, 2, 2, 1, 1, 1, 2, 1], [2, 0, 1, 2, 2, 1, 1, 0, 2], [2, 2, 2, 1, 2, 2, 1, 2, 1], [0, 2, 2, 0, 1, 2, 0, 1, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 1, 2, 2, 1, 2, 1, 1, 1], [2, 0, 1, 2, 2, 0, 1, 2, 2], [2, 1, 2, 1, 1, 2, 1, 2, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 1, 2, 1, 2, 2, 1, 2, 1], [2, 1, 1, 0, 2, 1, 1, 0, 2], [2, 2, 2, 1, 2, 1, 1, 2, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 2, 0, 1, 1, 0, 2, 1, 0], [1, 2, 2, 2, 1, 1, 1, 2, 2], [2, 1, 1, 2, 2, 1, 1, 2, 2], [2, 1, 1, 1, 2, 2, 2, 1, 2], [1, 2, 0, 1, 1, 0, 2, 0, 1], [1, 1, 1, 1, 2, 2, 2, 1, 2], [2, 0, 1, 2, 2, 0, 1, 0, 2], [1, 1, 1, 2, 2, 2, 2, 1, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 1, 1, 1, 1, 1, 1, 1, 1], [2, 0, 1, 1, 2, 0, 1, 0, 2], [1, 1, 1, 2, 1, 1, 1, 1, 1], [1, 0, 2, 0, 1, 1, 0, 2, 1], [1, 1, 1, 2, 1, 1, 1, 1, 1], [2, 1, 1, 0, 2, 0, 1, 0, 2], [2, 2, 1, 2, 1, 1, 1, 1, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 1, 1, 1, 1, 1, 1, 1, 1], [2, 0, 1, 0, 2, 1, 1, 0, 2], [1, 1, 1, 1, 1, 2, 1, 1, 1], [1, 2, 0, 1, 1, 0, 2, 0, 1], [1, 1, 1, 1, 1, 2, 1, 1, 1], [2, 0, 1, 0, 2, 0, 1, 1, 2], [1, 1, 1, 1, 1, 2, 1, 2, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 2, 1, 2, 2, 1, 1, 1, 1], [2, 0, 1, 2, 2, 1, 1, 0, 2], [1, 2, 1, 1, 1, 2, 1, 1, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 2, 1, 1, 1, 2, 1, 1, 1], [2, 2, 1, 1, 2, 2, 1, 0, 2], [1, 1, 2, 2, 2, 1, 1, 1, 1], [0, 1, 2, 0, 1, 1, 0, 2, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 1, 1, 1, 2, 2, 1, 2, 1], [2, 0, 1, 1, 2, 2, 1, 0, 2], [1, 1, 1, 2, 1, 1, 1, 2, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 1, 1, 2, 1, 1, 1, 2, 1], [2, 0, 1, 2, 2, 1, 1, 2, 2], [1, 1, 1, 1, 2, 2, 2, 1, 1], [1, 2, 0, 1, 1, 0, 2, 1, 0]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 2, 1, 1, 1, 1, 2, 2, 2], [2, 0, 1, 0, 2, 1, 1, 0, 2], [1, 2, 1, 1, 1, 2, 2, 2, 2], [1, 0, 2, 0, 1, 2, 0, 1, 1], [1, 2, 1, 1, 1, 2, 2, 2, 1], [2, 0, 1, 2, 2, 1, 1, 2, 2], [1, 2, 1, 2, 2, 1, 1, 1, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[0, 2, 2, 0, 1, 2, 0, 1, 1], [2, 2, 2, 1, 2, 2, 1, 2, 2], [2, 0, 1, 2, 2, 1, 1, 2, 2], [2, 2, 2, 2, 1, 1, 2, 1, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 2, 2, 2, 2, 1, 2, 1, 2], [2, 0, 1, 0, 2, 0, 1, 0, 2], [2, 2, 2, 2, 2, 1, 2, 1, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 2, 2, 1, 2, 1, 1, 2, 1], [2, 1, 1, 0, 2, 1, 1, 2, 2], [1, 1, 2, 1, 2, 2, 2, 1, 2], [1, 2, 0, 1, 1, 0, 2, 0, 1], [1, 1, 2, 1, 2, 2, 2, 1, 2], [2, 1, 1, 0, 2, 0, 1, 1, 2], [1, 2, 2, 1, 2, 2, 2, 2, 1], [0, 2, 2, 0, 1, 1, 0, 2, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 1, 1, 2, 2, 2, 2, 1, 2], [2, 1, 1, 2, 2, 0, 1, 0, 2], [2, 2, 2, 1, 2, 2, 2, 1, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 2, 2, 1, 2, 2, 2, 1, 2], [2, 2, 1, 1, 2, 0, 1, 0, 2], [1, 1, 1, 2, 2, 2, 2, 1, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 1, 1, 1, 1, 1, 1, 1, 1], [2, 2, 1, 0, 2, 1, 1, 2, 2], [1, 2, 1, 1, 1, 2, 2, 2, 1], [1, 0, 2, 0, 1, 2, 0, 1, 1], [1, 2, 1, 1, 1, 2, 2, 2, 1], [2, 0, 1, 2, 2, 1, 1, 2, 2], [1, 2, 1, 2, 2, 1, 1, 1, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 2, 1, 2, 1, 1, 1, 1, 1], [2, 0, 1, 0, 2, 0, 1, 0, 2], [1, 2, 1, 2, 1, 1, 1, 1, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 2, 1, 2, 2, 1, 1, 1, 1], [2, 2, 1, 1, 2, 2, 1, 0, 2], [1, 1, 2, 1, 1, 2, 1, 1, 1], [1, 1, 0, 2, 1, 0, 2, 2, 0]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 1, 1, 1, 1, 2, 1, 2, 1], [2, 0, 1, 0, 2, 0, 1, 0, 2], [1, 1, 1, 1, 1, 2, 1, 2, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 1, 1, 1, 2, 2, 1, 2, 2], [2, 0, 1, 2, 2, 1, 1, 2, 2], [1, 1, 1, 2, 1, 1, 2, 1, 1], [0, 2, 2, 0, 1, 2, 0, 1, 1]]
[[0, 1, 2, 0, 1, 1, 0, 2, 1], [1, 1, 2, 2, 2, 1, 1, 1, 1], [2, 2, 1, 1, 2, 2, 1, 0, 2], [1, 2, 1, 1, 1, 2, 1, 1, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 2, 1, 1, 1, 2, 1, 1, 1], [2, 0, 1, 2, 2, 1, 1, 0, 2], [1, 2, 1, 2, 2, 1, 1, 1, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 2, 0, 1, 1, 0, 2, 1, 0], [2, 1, 1, 1, 2, 2, 2, 1, 1], [2, 1, 1, 2, 2, 1, 1, 2, 2], [1, 2, 2, 2, 1, 1, 1, 2, 1], [1, 2, 0, 1, 1, 0, 2, 0, 1], [2, 2, 2, 2, 1, 1, 1, 2, 1], [2, 0, 1, 2, 2, 0, 1, 0, 2], [2, 2, 2, 1, 1, 1, 1, 2, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 2, 1, 2, 1, 1, 1, 1, 2], [2, 1, 1, 0, 2, 0, 1, 2, 2], [1, 1, 1, 2, 1, 1, 1, 2, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 1, 1, 2, 1, 1, 1, 2, 1], [2, 2, 1, 0, 2, 0, 1, 0, 2], [2, 2, 1, 2, 1, 1, 1, 2, 1], [1, 1, 0, 2, 1, 0, 2, 1, 0]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 2, 2, 2, 1, 1, 2, 1, 2], [2, 0, 1, 1, 2, 2, 1, 0, 2], [2, 2, 2, 1, 2, 2, 2, 1, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 2, 2, 1, 2, 2, 2, 1, 2], [2, 0, 1, 2, 2, 1, 1, 2, 2], [2, 2, 2, 2, 1, 1, 1, 2, 2], [1, 2, 0, 1, 1, 0, 2, 1, 0]]
[[0, 2, 2, 0, 1, 1, 0, 2, 1], [1, 2, 2, 1, 2, 2, 2, 2, 1], [2, 1, 1, 0, 2, 0, 1, 1, 2], [1, 1, 2, 1, 2, 2, 2, 1, 2], [1, 2, 0, 1, 1, 0, 2, 0, 1], [1, 1, 2, 1, 2, 2, 2, 1, 2], [2, 1, 1, 0, 2, 1, 1, 2, 2], [2, 2, 2, 1, 2, 1, 1, 2, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 1, 1, 2, 2, 2, 2, 1, 2], [2, 2, 1, 1, 2, 0, 1, 0, 2], [2, 2, 2, 1, 2, 2, 2, 1, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 2, 2, 1, 2, 2, 2, 1, 2], [2, 1, 1, 2, 2, 0, 1, 0, 2], [1, 1, 1, 2, 2, 2, 2, 1, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 1, 1, 1, 1, 1, 1, 1, 1], [2, 2, 1, 1, 2, 0, 1, 0, 2], [1, 2, 2, 2, 1, 1, 1, 1, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 2, 2, 2, 2, 1, 1, 1, 1], [2, 2, 1, 0, 2, 2, 1, 0, 2], [2, 1, 2, 2, 2, 2, 1, 1, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 1, 2, 2, 2, 2, 1, 1, 1], [2, 2, 1, 0, 2, 2, 1, 0, 2], [1, 2, 2, 2, 2, 1, 1, 1, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 2, 2, 2, 1, 1, 1, 1, 2], [2, 0, 1, 1, 2, 0, 1, 1, 2], [2, 2, 2, 1, 1, 1, 1, 2, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 1, 1, 2, 2, 2, 2, 1, 2], [2, 0, 1, 2, 2, 0, 1, 2, 2], [1, 1, 1, 1, 2, 2, 2, 2, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 1, 1, 1, 1, 2, 2, 2, 2], [2, 1, 1, 0, 2, 1, 1, 0, 2], [1, 2, 1, 1, 1, 1, 2, 2, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 1, 0, 2, 1, 0, 2, 2, 0], [1, 1, 2, 1, 1, 2, 1, 1, 1], [2, 2, 1, 1, 2, 2, 1, 0, 2], [2, 2, 1, 2, 2, 1, 1, 1, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 2, 1, 2, 1, 1, 1, 1, 1], [2, 0, 1, 0, 2, 0, 1, 0, 2], [1, 2, 1, 2, 1, 1, 1, 1, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[0, 2, 2, 0, 1, 2, 0, 1, 1], [1, 1, 1, 2, 1, 1, 2, 1, 1], [2, 0, 1, 2, 2, 1, 1, 2, 2], [1, 1, 1, 1, 2, 2, 1, 2, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 1, 1, 1, 1, 2, 1, 2, 1], [2, 0, 1, 0, 2, 0, 1, 0, 2], [1, 1, 1, 1, 1, 2, 1, 2, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 2, 1, 2, 1, 1, 1, 1, 2], [2, 1, 1, 0, 2, 0, 1, 2, 2], [1, 1, 1, 2, 1, 1, 1, 2, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 1, 1, 2, 1, 1, 1, 2, 1], [2, 0, 1, 0, 2, 0, 1, 1, 2], [1, 1, 1, 2, 1, 1, 1, 1, 2], [0, 2, 2, 0, 1, 1, 0, 2, 1]]
[[1, 1, 0, 2, 1, 0, 2, 1, 0], [1, 2, 1, 2, 1, 1, 1, 2, 1], [2, 0, 1, 0, 2, 0, 1, 0, 2], [1, 2, 1, 2, 1, 1, 1, 2, 1], [1, 2, 0, 1, 1, 0, 2, 0, 1], [2, 2, 1, 2, 1, 1, 1, 2, 1], [2, 1, 1, 0, 2, 1, 1, 2, 2], [1, 1, 1, 2, 1, 2, 2, 1, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 2, 0, 1, 1, 0, 2, 1, 0], [2, 2, 2, 2, 1, 1, 1, 2, 2], [2, 0, 1, 2, 2, 1, 1, 2, 2], [2, 2, 2, 1, 2, 2, 2, 1, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 2, 2, 1, 2, 2, 2, 1, 2], [2, 0, 1, 1, 2, 2, 1, 0, 2], [2, 2, 2, 2, 1, 1, 2, 1, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 2, 2, 1, 2, 1, 1, 2, 1], [2, 0, 1, 0, 2, 1, 1, 0, 2], [2, 2, 2, 1, 2, 2, 1, 2, 1], [1, 0, 2, 0, 1, 2, 0, 1, 1], [2, 2, 2, 1, 2, 2, 1, 2, 2], [2, 1, 1, 2, 2, 1, 1, 2, 2], [2, 1, 1, 2, 1, 1, 2, 1, 1], [0, 2, 2, 0, 1, 2, 0, 1, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 1, 1, 1, 2, 2, 1, 2, 2], [2, 0, 1, 1, 2, 2, 1, 1, 2], [1, 1, 1, 2, 1, 1, 2, 1, 1], [1, 0, 2, 0, 1, 1, 0, 2, 1], [1, 1, 1, 2, 1, 1, 2, 1, 2], [2, 0, 1, 0, 2, 2, 1, 0, 2], [1, 1, 1, 2, 1, 2, 2, 1, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 2, 1, 2, 2, 1, 1, 1, 1], [2, 1, 1, 2, 2, 1, 1, 0, 2], [1, 1, 2, 1, 1, 2, 1, 1, 1], [1, 2, 0, 1, 1, 0, 2, 0, 1], [2, 1, 2, 1, 1, 2, 1, 1, 1], [2, 0, 1, 2, 2, 0, 1, 0, 2], [2, 1, 2, 2, 1, 2, 1, 1, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 2, 2, 1, 1, 1, 1, 2, 1], [2, 2, 1, 1, 2, 0, 1, 1, 2], [1, 1, 1, 2, 1, 1, 1, 1, 2], [1, 0, 2, 0, 1, 1, 0, 2, 1], [1, 1, 1, 2, 1, 1, 1, 1, 1], [2, 1, 1, 0, 2, 0, 1, 0, 2], [2, 2, 1, 2, 1, 1, 1, 1, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 2, 1, 1, 1, 1, 2, 2, 2], [2, 1, 1, 0, 2, 1, 1, 2, 2], [2, 1, 1, 1, 1, 2, 1, 1, 1], [1, 2, 0, 1, 1, 0, 2, 0, 1], [1, 1, 1, 1, 1, 2, 1, 1, 1], [2, 0, 1, 0, 2, 0, 1, 1, 2], [1, 1, 1, 1, 1, 2, 1, 2, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 2, 1, 2, 2, 1, 1, 1, 2], [2, 1, 1, 2, 2, 1, 1, 2, 2], [1, 1, 2, 1, 1, 2, 2, 2, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 1, 2, 1, 2, 2, 2, 2, 1], [2, 0, 1, 0, 2, 0, 1, 2, 2], [2, 1, 2, 1, 2, 2, 2, 1, 1], [1, 1, 0, 2, 1, 0, 2, 1, 0]]
[[0, 2, 2, 0, 1, 1, 0, 2, 1], [1, 1, 1, 2, 1, 1, 1, 1, 1], [2, 0, 1, 0, 2, 0, 1, 0, 2], [1, 1, 1, 2, 1, 1, 1, 1, 1], [1, 0, 2, 0, 1, 2, 0, 1, 1], [1, 1, 1, 2, 1, 1, 1, 1, 2], [2, 1, 1, 2, 2, 0, 1, 2, 2], [2, 2, 2, 1, 1, 1, 1, 2, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[0, 2, 2, 0, 1, 2, 0, 1, 1], [2, 2, 2, 1, 2, 2, 1, 2, 1], [2, 0, 1, 2, 2, 1, 1, 0, 2], [2, 2, 2, 2, 1, 1, 1, 2, 1], [1, 2, 0, 1, 1, 0, 2, 0, 1], [2, 2, 2, 2, 1, 1, 1, 2, 1], [2, 0, 1, 2, 2, 0, 1, 0, 2], [2, 2, 2, 1, 1, 1, 1, 2, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 1, 1, 2, 1, 2, 2, 1, 2], [2, 0, 1, 0, 2, 1, 1, 0, 2], [1, 1, 1, 2, 1, 1, 2, 1, 2], [1, 0, 2, 0, 1, 2, 0, 1, 1], [1, 1, 1, 2, 1, 1, 2, 1, 2], [2, 0, 1, 2, 2, 1, 1, 0, 2], [1, 1, 1, 1, 2, 2, 2, 1, 2], [1, 2, 0, 1, 1, 0, 2, 1, 0]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 2, 2, 2, 2, 1, 2, 1, 2], [2, 0, 1, 0, 2, 0, 1, 0, 2], [2, 2, 2, 2, 2, 1, 2, 1, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 2, 2, 2, 1, 1, 2, 1, 1], [2, 0, 1, 2, 2, 1, 1, 2, 2], [2, 2, 2, 1, 2, 2, 1, 2, 2], [0, 2, 2, 0, 1, 2, 0, 1, 1]]
[[0, 2, 2, 0, 1, 2, 0, 1, 1], [2, 1, 1, 2, 1, 1, 2, 1, 2], [2, 1, 1, 2, 2, 1, 1, 0, 2], [2, 2, 2, 1, 2, 2, 2, 1, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 2, 2, 1, 2, 2, 2, 1, 2], [2, 0, 1, 1, 2, 2, 1, 0, 2], [2, 2, 2, 2, 1, 1, 2, 1, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 2, 2, 1, 1, 1, 1, 2, 1], [2, 1, 1, 2, 2, 0, 1, 0, 2], [1, 1, 1, 2, 1, 1, 1, 2, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 1, 1, 2, 1, 1, 1, 2, 1], [2, 2, 1, 1, 2, 0, 1, 0, 2], [2, 2, 2, 1, 1, 1, 1, 2, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 1, 1, 2, 1, 2, 2, 1, 2], [2, 2, 1, 0, 2, 2, 1, 1, 2], [2, 2, 1, 2, 1, 1, 1, 2, 1], [1, 1, 0, 2, 1, 0, 2, 0, 1], [1, 2, 1, 2, 1, 1, 1, 2, 1], [2, 0, 1, 0, 2, 0, 1, 2, 2], [1, 2, 1, 2, 1, 1, 1, 1, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 1, 2, 2, 1, 2, 1, 1, 1], [2, 1, 1, 2, 2, 0, 1, 2, 2], [1, 2, 1, 1, 1, 2, 1, 2, 2], [1, 0, 2, 0, 1, 2, 0, 1, 1], [1, 2, 1, 1, 1, 2, 1, 2, 1], [2, 2, 1, 0, 2, 0, 1, 0, 2], [2, 1, 1, 1, 1, 2, 1, 2, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 2, 1, 2, 2, 1, 1, 1, 2], [2, 0, 1, 2, 2, 1, 1, 2, 2], [1, 2, 1, 1, 1, 2, 2, 2, 1], [1, 0, 2, 0, 1, 2, 0, 1, 1], [1, 2, 1, 1, 1, 2, 2, 2, 2], [2, 0, 1, 0, 2, 1, 1, 0, 2], [1, 2, 1, 1, 1, 1, 2, 2, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 1, 1, 1, 2, 2, 1, 2, 1], [2, 2, 1, 1, 2, 2, 1, 0, 2], [1, 2, 2, 2, 1, 1, 1, 2, 1], [1, 1, 0, 2, 1, 0, 2, 0, 1], [2, 2, 2, 2, 1, 1, 1, 2, 1], [2, 0, 1, 1, 2, 0, 1, 0, 2], [2, 2, 2, 1, 1, 1, 1, 2, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 1, 0, 2, 1, 0, 2, 1, 0], [2, 1, 2, 1, 2, 2, 2, 1, 1], [2, 0, 1, 0, 2, 0, 1, 2, 2], [2, 1, 2, 1, 2, 2, 2, 2, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 1, 2, 1, 1, 2, 2, 2, 1], [2, 1, 1, 2, 2, 1, 1, 2, 2], [2, 2, 1, 2, 2, 1, 1, 1, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 1, 1, 2, 1, 2, 2, 1, 2], [2, 0, 1, 0, 2, 2, 1, 1, 2], [1, 1, 1, 2, 1, 1, 1, 2, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 1, 1, 2, 1, 1, 1, 2, 1], [2, 0, 1, 0, 2, 1, 1, 2, 2], [1, 1, 1, 2, 1, 2, 2, 1, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 2, 2, 1, 1, 1, 1, 2, 1], [2, 0, 1, 2, 2, 0, 1, 2, 2], [2, 2, 2, 2, 1, 1, 1, 1, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 2, 2, 2, 2, 1, 1, 1, 1], [2, 1, 1, 0, 2, 1, 1, 0, 2], [2, 1, 2, 2, 2, 2, 1, 1, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 2, 0, 1, 1, 0, 2, 1, 0], [1, 1, 1, 1, 2, 2, 2, 1, 2], [2, 0, 1, 2, 2, 1, 1, 0, 2], [1, 1, 1, 2, 1, 1, 2, 1, 2], [1, 0, 2, 0, 1, 2, 0, 1, 1], [1, 1, 1, 2, 1, 1, 2, 1, 2], [2, 0, 1, 0, 2, 1, 1, 0, 2], [1, 1, 1, 2, 1, 2, 2, 1, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 2, 2, 2, 2, 1, 2, 1, 1], [2, 0, 1, 0, 2, 0, 1, 1, 2], [2, 2, 2, 2, 2, 1, 2, 2, 2], [1, 2, 0, 1, 1, 0, 2, 0, 1], [1, 2, 2, 2, 2, 1, 2, 2, 2], [2, 1, 1, 0, 2, 1, 1, 2, 2], [2, 1, 2, 2, 2, 2, 1, 1, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 2, 2, 2, 2, 1, 2, 1, 1], [2, 2, 1, 0, 2, 0, 1, 1, 2], [2, 1, 2, 2, 2, 1, 2, 2, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 1, 2, 2, 2, 1, 2, 2, 2], [2, 1, 1, 0, 2, 0, 1, 0, 2], [1, 2, 2, 2, 2, 1, 2, 2, 2], [1, 2, 0, 1, 1, 0, 2, 2, 0]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 2, 1, 2, 1, 1, 1, 1, 2], [2, 0, 1, 0, 2, 0, 1, 2, 2], [1, 2, 1, 2, 1, 1, 1, 2, 1], [1, 1, 0, 2, 1, 0, 2, 0, 1], [2, 2, 1, 2, 1, 1, 1, 2, 1], [2, 2, 1, 0, 2, 2, 1, 1, 2], [1, 1, 1, 2, 1, 2, 2, 1, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 2, 2, 1, 1, 1, 1, 2, 1], [2, 0, 1, 1, 2, 0, 1, 1, 2], [2, 2, 2, 2, 1, 1, 1, 1, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 2, 2, 2, 2, 1, 1, 1, 1], [2, 2, 1, 0, 2, 2, 1, 0, 2], [2, 1, 2, 2, 2, 2, 1, 1, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 2, 1, 1, 1, 1, 2, 2, 2], [2, 1, 1, 0, 2, 1, 1, 0, 2], [2, 1, 1, 1, 1, 2, 2, 2, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 1, 1, 1, 2, 2, 2, 2, 1], [2, 0, 1, 2, 2, 0, 1, 2, 2], [1, 1, 1, 2, 2, 2, 2, 1, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 2, 2, 1, 1, 1, 1, 2, 1], [2, 2, 1, 1, 2, 0, 1, 0, 2], [1, 1, 1, 2, 1, 1, 1, 2, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 1, 1, 2, 1, 1, 1, 2, 1], [2, 1, 1, 2, 2, 0, 1, 0, 2], [2, 2, 2, 1, 1, 1, 1, 2, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 1, 1, 2, 1, 2, 2, 1, 2], [2, 1, 1, 0, 2, 1, 1, 0, 2], [2, 2, 1, 2, 1, 1, 2, 1, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 2, 1, 2, 2, 1, 2, 1, 1], [2, 0, 1, 2, 2, 0, 1, 2, 2], [1, 2, 1, 1, 2, 1, 2, 2, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 2, 2, 1, 1, 1, 1, 2, 1], [2, 0, 1, 1, 2, 0, 1, 0, 2], [2, 2, 2, 2, 1, 1, 1, 2, 1], [1, 1, 0, 2, 1, 0, 2, 0, 1], [1, 2, 2, 2, 1, 1, 1, 2, 1], [2, 2, 1, 1, 2, 2, 1, 0, 2], [2, 1, 1, 1, 2, 2, 1, 2, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 1, 2, 2, 2, 2, 1, 1, 1], [2, 1, 1, 0, 2, 1, 1, 2, 2], [1, 2, 2, 2, 2, 1, 2, 2, 2], [1, 2, 0, 1, 1, 0, 2, 0, 1], [2, 2, 2, 2, 2, 1, 2, 2, 2], [2, 0, 1, 0, 2, 0, 1, 1, 2], [2, 2, 2, 2, 2, 1, 2, 1, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 1, 1, 2, 1, 2, 2, 1, 2], [2, 0, 1, 0, 2, 1, 1, 0, 2], [1, 1, 1, 2, 1, 1, 2, 1, 2], [1, 0, 2, 0, 1, 2, 0, 1, 1], [1, 1, 1, 2, 1, 1, 2, 1, 1], [2, 1, 1, 2, 2, 1, 1, 2, 2], [1, 2, 2, 1, 2, 2, 1, 2, 2], [0, 2, 2, 0, 1, 2, 0, 1, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 2, 2, 2, 1, 1, 2, 1, 1], [2, 2, 1, 1, 2, 2, 1, 1, 2], [2, 1, 1, 1, 2, 2, 1, 2, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 1, 1, 1, 1, 2, 1, 2, 1], [2, 2, 1, 0, 2, 0, 1, 0, 2], [2, 2, 1, 1, 1, 2, 1, 2, 1], [0, 1, 2, 0, 1, 2, 0, 1, 1]]
[[1, 2, 0, 1, 1, 0, 2, 2, 0], [1, 2, 2, 2, 2, 1, 2, 2, 2], [2, 1, 1, 0, 2, 0, 1, 0, 2], [2, 1, 2, 2, 2, 1, 2, 2, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 1, 2, 2, 2, 1, 2, 2, 2], [2, 2, 1, 0, 2, 0, 1, 1, 2], [1, 2, 2, 2, 2, 1, 2, 1, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 1, 2, 2, 2, 2, 1, 1, 1], [2, 0, 1, 0, 2, 2, 1, 0, 2], [2, 1, 2, 2, 2, 1, 1, 1, 1], [1, 0, 2, 0, 1, 1, 0, 2, 1], [2, 1, 2, 2, 2, 1, 1, 1, 2], [2, 2, 1, 1, 2, 2, 1, 1, 2], [2, 2, 1, 1, 1, 2, 2, 2, 1], [0, 1, 2, 0, 1, 1, 0, 2, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 1, 1, 2, 1, 2, 2, 1, 2], [2, 2, 1, 0, 2, 2, 1, 0, 2], [2, 2, 1, 2, 1, 1, 2, 1, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 2, 1, 2, 2, 1, 2, 1, 1], [2, 0, 1, 1, 2, 0, 1, 1, 2], [1, 2, 1, 1, 2, 1, 2, 2, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 1, 2, 2, 2, 2, 1, 1, 1], [2, 0, 1, 0, 2, 2, 1, 0, 2], [2, 1, 2, 2, 2, 1, 1, 1, 1], [1, 0, 2, 0, 1, 1, 0, 2, 1], [2, 1, 2, 2, 2, 1, 1, 1, 1], [2, 0, 1, 1, 2, 2, 1, 0, 2], [2, 1, 2, 1, 1, 2, 1, 1, 1], [1, 1, 0, 2, 1, 0, 2, 2, 0]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 1, 1, 2, 2, 2, 2, 1, 2], [2, 0, 1, 2, 2, 0, 1, 0, 2], [1, 1, 1, 1, 2, 2, 2, 1, 2], [1, 2, 0, 1, 1, 0, 2, 0, 1], [1, 1, 1, 1, 2, 2, 2, 1, 2], [2, 0, 1, 2, 2, 1, 1, 0, 2], [1, 1, 1, 2, 1, 1, 2, 1, 2], [0, 2, 2, 0, 1, 2, 0, 1, 1]]
[[1, 2, 0, 1, 1, 0, 2, 1, 0], [1, 1, 1, 1, 2, 2, 2, 1, 1], [2, 0, 1, 2, 2, 1, 1, 2, 2], [1, 1, 1, 2, 1, 1, 1, 2, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 1, 1, 2, 1, 1, 1, 2, 1], [2, 0, 1, 1, 2, 2, 1, 0, 2], [1, 1, 1, 1, 2, 2, 1, 2, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 2, 1, 2, 1, 1, 1, 1, 1], [2, 1, 1, 0, 2, 0, 1, 0, 2], [1, 1, 1, 2, 1, 1, 1, 1, 1], [1, 0, 2, 0, 1, 1, 0, 2, 1], [1, 1, 1, 2, 1, 1, 1, 1, 2], [2, 2, 1, 1, 2, 0, 1, 1, 2], [2, 2, 2, 1, 1, 1, 1, 2, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 2, 2, 1, 1, 1, 1, 2, 1], [2, 0, 1, 2, 2, 0, 1, 0, 2], [2, 2, 2, 2, 1, 1, 1, 2, 1], [1, 2, 0, 1, 1, 0, 2, 0, 1], [1, 2, 2, 2, 1, 1, 1, 2, 1], [2, 1, 1, 2, 2, 1, 1, 2, 2], [2, 1, 1, 1, 2, 2, 2, 1, 1], [1, 2, 0, 1, 1, 0, 2, 1, 0]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 1, 1, 2, 1, 2, 2, 1, 2], [2, 0, 1, 0, 2, 2, 1, 0, 2], [1, 1, 1, 2, 1, 1, 2, 1, 2], [1, 0, 2, 0, 1, 1, 0, 2, 1], [1, 1, 1, 2, 1, 1, 2, 1, 1], [2, 0, 1, 1, 2, 2, 1, 1, 2], [1, 1, 1, 1, 2, 2, 1, 2, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 2, 1, 1, 2, 1, 2, 2, 2], [2, 1, 1, 2, 2, 0, 1, 2, 2], [2, 1, 2, 2, 2, 1, 2, 1, 1], [1, 0, 2, 0, 1, 2, 0, 1, 1], [2, 1, 2, 2, 2, 1, 2, 1, 2], [2, 2, 1, 0, 2, 0, 1, 0, 2], [1, 2, 2, 2, 2, 1, 2, 1, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 1, 1, 1, 1, 2, 1, 2, 1], [2, 0, 1, 0, 2, 0, 1, 0, 2], [1, 1, 1, 1, 1, 2, 1, 2, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 1, 1, 1, 2, 2, 1, 2, 1], [2, 1, 1, 2, 2, 1, 1, 0, 2], [1, 2, 2, 2, 1, 1, 1, 2, 1], [1, 2, 0, 1, 1, 0, 2, 1, 0]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 2, 2, 2, 1, 1, 2, 1, 2], [2, 2, 1, 1, 2, 2, 1, 0, 2], [2, 1, 1, 1, 2, 2, 2, 1, 2], [1, 1, 0, 2, 1, 0, 2, 0, 1], [1, 1, 1, 1, 2, 2, 2, 1, 2], [2, 0, 1, 1, 2, 0, 1, 0, 2], [1, 1, 1, 2, 2, 2, 2, 1, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[0, 2, 2, 0, 1, 2, 0, 1, 1], [1, 2, 2, 1, 2, 2, 1, 2, 2], [2, 1, 1, 2, 2, 1, 1, 2, 2], [1, 1, 1, 2, 1, 1, 2, 1, 1], [1, 0, 2, 0, 1, 2, 0, 1, 1], [1, 1, 1, 2, 1, 1, 2, 1, 2], [2, 0, 1, 0, 2, 1, 1, 0, 2], [1, 1, 1, 2, 1, 2, 2, 1, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[0, 1, 2, 0, 1, 2, 0, 1, 1], [2, 2, 1, 1, 1, 2, 1, 2, 1], [2, 2, 1, 0, 2, 0, 1, 0, 2], [2, 1, 1, 1, 1, 2, 1, 2, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 1, 1, 1, 2, 2, 1, 2, 2], [2, 2, 1, 1, 2, 2, 1, 1, 2], [1, 2, 2, 2, 1, 1, 2, 1, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 2, 2, 2, 1, 1, 2, 1, 2], [2, 0, 1, 1, 2, 2, 1, 0, 2], [2, 2, 2, 1, 2, 2, 2, 1, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 2, 2, 1, 2, 2, 2, 1, 2], [2, 1, 1, 2, 2, 1, 1, 0, 2], [2, 1, 1, 2, 1, 1, 2, 1, 2], [0, 2, 2, 0, 1, 2, 0, 1, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 2, 1, 1, 1, 1, 2, 2, 2], [2, 0, 1, 0, 2, 2, 1, 0, 2], [1, 2, 1, 1, 1, 2, 2, 2, 2], [1, 0, 2, 0, 1, 1, 0, 2, 1], [1, 2, 1, 1, 1, 2, 2, 2, 2], [2, 0, 1, 1, 2, 2, 1, 0, 2], [1, 2, 1, 2, 2, 1, 2, 2, 2], [1, 1, 0, 2, 1, 0, 2, 2, 0]]
[[0, 1, 2, 0, 1, 1, 0, 2, 1], [2, 2, 1, 1, 1, 2, 2, 2, 1], [2, 2, 1, 1, 2, 2, 1, 1, 2], [2, 1, 2, 2, 2, 1, 1, 1, 2], [1, 0, 2, 0, 1, 1, 0, 2, 1], [2, 1, 2, 2, 2, 1, 1, 1, 1], [2, 0, 1, 0, 2, 2, 1, 0, 2], [2, 1, 2, 2, 2, 2, 1, 1, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 2, 1, 1, 2, 1, 2, 2, 2], [2, 2, 1, 1, 2, 0, 1, 0, 2], [2, 1, 2, 2, 2, 1, 2, 2, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 1, 2, 2, 2, 1, 2, 2, 2], [2, 1, 1, 2, 2, 0, 1, 0, 2], [1, 2, 1, 1, 2, 1, 2, 2, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 2, 2, 1, 2, 1, 1, 2, 1], [2, 0, 1, 0, 2, 1, 1, 2, 2], [2, 2, 2, 1, 2, 2, 2, 1, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 2, 2, 1, 2, 2, 2, 1, 2], [2, 0, 1, 0, 2, 2, 1, 1, 2], [2, 2, 2, 1, 2, 1, 1, 2, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 1, 0, 2, 1, 0, 2, 2, 0], [2, 1, 2, 1, 1, 2, 1, 1, 1], [2, 0, 1, 1, 2, 2, 1, 0, 2], [2, 1, 2, 2, 2, 1, 1, 1, 1], [1, 0, 2, 0, 1, 1, 0, 2, 1], [2, 1, 2, 2, 2, 1, 1, 1, 1], [2, 0, 1, 0, 2, 2, 1, 0, 2], [2, 1, 2, 2, 2, 2, 1, 1, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[0, 2, 2, 0, 1, 2, 0, 1, 1], [1, 1, 1, 2, 1, 1, 2, 1, 2], [2, 0, 1, 2, 2, 1, 1, 0, 2], [1, 1, 1, 1, 2, 2, 2, 1, 2], [1, 2, 0, 1, 1, 0, 2, 0, 1], [1, 1, 1, 1, 2, 2, 2, 1, 2], [2, 0, 1, 2, 2, 0, 1, 0, 2], [1, 1, 1, 2, 2, 2, 2, 1, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 2, 0, 1, 1, 0, 2, 1, 0], [1, 2, 2, 2, 1, 1, 1, 2, 1], [2, 1, 1, 2, 2, 1, 1, 0, 2], [2, 1, 1, 1, 2, 2, 1, 2, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 1, 1, 1, 1, 2, 1, 2, 1], [2, 0, 1, 0, 2, 0, 1, 0, 2], [1, 1, 1, 1, 1, 2, 1, 2, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 1, 1, 2, 2, 2, 2, 1, 2], [2, 0, 1, 1, 2, 0, 1, 0, 2], [1, 1, 1, 1, 2, 2, 2, 1, 2], [1, 1, 0, 2, 1, 0, 2, 0, 1], [2, 1, 1, 1, 2, 2, 2, 1, 2], [2, 2, 1, 1, 2, 2, 1, 0, 2], [1, 2, 2, 2, 1, 1, 2, 1, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[0, 2, 2, 0, 1, 2, 0, 1, 1], [2, 1, 1, 2, 1, 1, 2, 1, 1], [2, 1, 1, 2, 2, 1, 1, 2, 2], [2, 2, 2, 1, 2, 2, 1, 2, 2], [1, 0, 2, 0, 1, 2, 0, 1, 1], [2, 2, 2, 1, 2, 2, 1, 2, 1], [2, 0, 1, 0, 2, 1, 1, 0, 2], [2, 2, 2, 1, 2, 1, 1, 2, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 1, 0, 2, 1, 0, 2, 2, 0], [1, 2, 1, 2, 2, 1, 2, 2, 2], [2, 0, 1, 1, 2, 2, 1, 0, 2], [1, 2, 1, 1, 1, 2, 2, 2, 2], [1, 0, 2, 0, 1, 1, 0, 2, 1], [1, 2, 1, 1, 1, 2, 2, 2, 2], [2, 0, 1, 0, 2, 2, 1, 0, 2], [1, 2, 1, 1, 1, 1, 2, 2, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 1, 2, 2, 2, 2, 1, 1, 1], [2, 2, 1, 0, 2, 2, 1, 1, 2], [1, 2, 2, 2, 2, 1, 2, 2, 2], [1, 1, 0, 2, 1, 0, 2, 0, 1], [1, 2, 2, 2, 2, 1, 2, 2, 2], [2, 2, 1, 0, 2, 0, 1, 2, 2], [1, 1, 2, 2, 2, 1, 2, 1, 1], [0, 1, 2, 0, 1, 2, 0, 1, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 1, 1, 2, 2, 2, 2, 1, 2], [2, 1, 1, 2, 2, 0, 1, 2, 2], [2, 2, 2, 1, 2, 2, 2, 2, 1], [1, 0, 2, 0, 1, 2, 0, 1, 1], [2, 2, 2, 1, 2, 2, 2, 2, 1], [2, 2, 1, 0, 2, 0, 1, 2, 2], [1, 1, 2, 1, 2, 2, 2, 1, 1], [1, 1, 0, 2, 1, 0, 2, 1, 0]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 2, 1, 1, 2, 1, 2, 2, 2], [2, 1, 1, 2, 2, 0, 1, 0, 2], [2, 1, 2, 2, 2, 1, 2, 2, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 1, 2, 2, 2, 1, 2, 2, 2], [2, 2, 1, 1, 2, 0, 1, 0, 2], [1, 2, 1, 1, 2, 1, 2, 2, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 2, 2, 1, 2, 1, 1, 2, 1], [2, 0, 1, 0, 2, 2, 1, 1, 2], [2, 2, 2, 1, 2, 2, 2, 1, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 2, 2, 1, 2, 2, 2, 1, 2], [2, 0, 1, 0, 2, 1, 1, 2, 2], [2, 2, 2, 1, 2, 1, 1, 2, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 1, 1, 1, 1, 2, 1, 2, 2], [2, 0, 1, 0, 2, 0, 1, 1, 2], [1, 1, 1, 1, 1, 2, 1, 1, 1], [1, 2, 0, 1, 1, 0, 2, 0, 1], [2, 1, 1, 1, 1, 2, 1, 1, 1], [2, 1, 1, 0, 2, 1, 1, 2, 2], [1, 2, 1, 1, 1, 1, 2, 2, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 1, 1, 1, 2, 2, 1, 2, 1], [2, 0, 1, 1, 2, 2, 1, 0, 2], [1, 1, 1, 2, 1, 1, 1, 2, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 1, 1, 2, 1, 1, 1, 2, 1], [2, 1, 1, 2, 2, 1, 1, 0, 2], [1, 2, 2, 1, 2, 2, 1, 2, 1], [0, 2, 2, 0, 1, 2, 0, 1, 1]]
[[1, 2, 0, 1, 1, 0, 2, 1, 0], [2, 1, 1, 1, 2, 2, 2, 1, 2], [2, 1, 1, 2, 2, 1, 1, 0, 2], [1, 2, 2, 2, 1, 1, 2, 1, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 2, 2, 2, 2, 1, 2, 1, 2], [2, 0, 1, 0, 2, 0, 1, 0, 2], [2, 2, 2, 2, 2, 1, 2, 1, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 1, 2, 2, 1, 2, 1, 1, 1], [2, 1, 1, 2, 2, 0, 1, 0, 2], [1, 2, 1, 1, 1, 2, 1, 1, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 2, 1, 1, 1, 2, 1, 1, 1], [2, 2, 1, 1, 2, 0, 1, 0, 2], [2, 1, 2, 2, 1, 2, 1, 1, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 2, 1, 1, 1, 1, 2, 2, 2], [2, 2, 1, 0, 2, 2, 1, 1, 2], [2, 1, 1, 1, 1, 2, 1, 1, 1], [1, 1, 0, 2, 1, 0, 2, 0, 1], [1, 1, 1, 1, 1, 2, 1, 1, 1], [2, 0, 1, 0, 2, 0, 1, 0, 2], [1, 1, 1, 1, 1, 2, 1, 1, 1], [1, 2, 0, 1, 1, 0, 2, 2, 0]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 2, 2, 1, 1, 1, 1, 2, 1], [2, 1, 1, 2, 2, 0, 1, 2, 2], [1, 1, 1, 2, 1, 1, 1, 1, 2], [1, 0, 2, 0, 1, 2, 0, 1, 1], [1, 1, 1, 2, 1, 1, 1, 1, 1], [2, 0, 1, 0, 2, 0, 1, 0, 2], [1, 1, 1, 2, 1, 1, 1, 1, 1], [0, 2, 2, 0, 1, 1, 0, 2, 1]]
[[0, 1, 2, 0, 1, 2, 0, 1, 1], [1, 1, 2, 2, 2, 1, 2, 1, 1], [2, 2, 1, 0, 2, 0, 1, 2, 2], [1, 2, 2, 2, 2, 1, 2, 2, 2], [1, 1, 0, 2, 1, 0, 2, 0, 1], [1, 2, 2, 2, 2, 1, 2, 2, 2], [2, 2, 1, 0, 2, 2, 1, 1, 2], [2, 1, 2, 2, 2, 2, 1, 1, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 1, 0, 2, 1, 0, 2, 1, 0], [1, 1, 2, 1, 2, 2, 2, 1, 1], [2, 2, 1, 0, 2, 0, 1, 2, 2], [2, 2, 2, 1, 2, 2, 2, 2, 1], [1, 0, 2, 0, 1, 2, 0, 1, 1], [2, 2, 2, 1, 2, 2, 2, 2, 1], [2, 1, 1, 2, 2, 0, 1, 2, 2], [1, 1, 1, 2, 2, 2, 2, 1, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 2, 1, 1, 2, 1, 2, 2, 2], [2, 0, 1, 1, 2, 0, 1, 1, 2], [1, 2, 1, 2, 2, 1, 2, 1, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 2, 1, 2, 1, 1, 2, 1, 2], [2, 2, 1, 0, 2, 2, 1, 0, 2], [1, 1, 1, 2, 1, 2, 2, 1, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 2, 2, 1, 2, 1, 1, 2, 1], [2, 1, 1, 0, 2, 1, 1, 0, 2], [1, 1, 2, 1, 2, 2, 1, 2, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 1, 2, 1, 1, 2, 1, 2, 2], [2, 0, 1, 2, 2, 0, 1, 2, 2], [2, 1, 2, 2, 1, 2, 1, 1, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 2, 2, 1, 2, 1, 1, 2, 1], [2, 0, 1, 0, 2, 1, 1, 0, 2], [2, 2, 2, 1, 2, 2, 1, 2, 1], [1, 0, 2, 0, 1, 2, 0, 1, 1], [2, 2, 2, 1, 2, 2, 1, 2, 1], [2, 0, 1, 2, 2, 1, 1, 0, 2], [2, 2, 2, 2, 1, 1, 1, 2, 1], [1, 2, 0, 1, 1, 0, 2, 1, 0]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 2, 2, 2, 2, 1, 2, 1, 2], [2, 2, 1, 0, 2, 0, 1, 0, 2], [2, 1, 2, 2, 2, 1, 2, 1, 2], [1, 0, 2, 0, 1, 2, 0, 1, 1], [2, 1, 2, 2, 2, 1, 2, 1, 1], [2, 1, 1, 2, 2, 0, 1, 2, 2], [1, 2, 1, 1, 2, 1, 2, 2, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 1, 2, 2, 2, 2, 1, 1, 1], [2, 1, 1, 0, 2, 1, 1, 0, 2], [1, 2, 2, 2, 2, 1, 1, 1, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 2, 2, 2, 1, 1, 1, 1, 2], [2, 0, 1, 2, 2, 0, 1, 2, 2], [2, 2, 2, 1, 1, 1, 1, 2, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 2, 2, 1, 2, 1, 1, 2, 1], [2, 0, 1, 0, 2, 2, 1, 0, 2], [2, 2, 2, 1, 2, 2, 1, 2, 1], [1, 0, 2, 0, 1, 1, 0, 2, 1], [2, 2, 2, 1, 2, 2, 1, 2, 2], [2, 0, 1, 1, 2, 2, 1, 1, 2], [2, 2, 2, 2, 1, 1, 2, 1, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 1, 2, 2, 1, 2, 1, 1, 1], [2, 2, 1, 1, 2, 0, 1, 1, 2], [1, 2, 1, 1, 1, 2, 1, 2, 2], [1, 0, 2, 0, 1, 1, 0, 2, 1], [1, 2, 1, 1, 1, 2, 1, 2, 1], [2, 0, 1, 0, 2, 0, 1, 0, 2], [1, 2, 1, 1, 1, 2, 1, 2, 1], [0, 1, 2, 0, 1, 2, 0, 1, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 1, 1, 2, 1, 2, 2, 1, 2], [2, 1, 1, 0, 2, 1, 1, 2, 2], [2, 2, 1, 2, 1, 1, 1, 2, 1], [1, 2, 0, 1, 1, 0, 2, 0, 1], [1, 2, 1, 2, 1, 1, 1, 2, 1], [2, 0, 1, 0, 2, 0, 1, 0, 2], [1, 2, 1, 2, 1, 1, 1, 2, 1], [1, 1, 0, 2, 1, 0, 2, 1, 0]]
[[1, 2, 0, 1, 1, 0, 2, 2, 0], [2, 1, 1, 1, 1, 2, 1, 1, 1], [2, 1, 1, 0, 2, 0, 1, 0, 2], [1, 2, 1, 1, 1, 2, 1, 1, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 2, 1, 1, 1, 2, 1, 1, 1], [2, 2, 1, 0, 2, 0, 1, 1, 2], [2, 1, 1, 1, 1, 2, 1, 2, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[0, 2, 2, 0, 1, 1, 0, 2, 1], [1, 1, 1, 2, 1, 1, 1, 1, 2], [2, 0, 1, 0, 2, 0, 1, 1, 2], [1, 1, 1, 2, 1, 1, 1, 2, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 1, 1, 2, 1, 1, 1, 2, 1], [2, 1, 1, 0, 2, 0, 1, 2, 2], [2, 2, 1, 2, 1, 1, 1, 1, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 1, 1, 1, 2, 2, 1, 2, 2], [2, 2, 1, 1, 2, 2, 1, 1, 2], [1, 2, 2, 2, 1, 1, 2, 1, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 2, 2, 2, 2, 1, 2, 1, 1], [2, 0, 1, 0, 2, 0, 1, 1, 2], [2, 2, 2, 2, 2, 1, 2, 2, 1], [1, 2, 0, 1, 1, 0, 2, 2, 0]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 2, 1, 1, 2, 1, 2, 2, 2], [2, 0, 1, 2, 2, 0, 1, 2, 2], [1, 2, 1, 2, 2, 1, 2, 1, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 2, 1, 2, 1, 1, 2, 1, 2], [2, 1, 1, 0, 2, 1, 1, 0, 2], [1, 1, 1, 2, 1, 2, 2, 1, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 2, 1, 2, 2, 1, 1, 1, 2], [2, 1, 1, 2, 2, 1, 1, 2, 2], [1, 1, 2, 1, 1, 2, 2, 2, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 1, 2, 1, 2, 2, 2, 2, 2], [2, 1, 1, 0, 2, 0, 1, 0, 2], [1, 2, 2, 1, 2, 2, 2, 2, 2], [0, 2, 2, 0, 1, 1, 0, 2, 1]]
[[0, 1, 2, 0, 1, 2, 0, 1, 1], [1, 2, 1, 1, 1, 2, 1, 2, 2], [2, 0, 1, 0, 2, 0, 1, 2, 2], [1, 2, 1, 1, 1, 2, 1, 1, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 2, 1, 1, 1, 2, 1, 1, 1], [2, 2, 1, 0, 2, 0, 1, 1, 2], [2, 1, 1, 1, 1, 2, 1, 2, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 1, 0, 2, 1, 0, 2, 1, 0], [2, 2, 1, 2, 1, 1, 1, 2, 1], [2, 2, 1, 0, 2, 0, 1, 0, 2], [1, 1, 1, 2, 1, 1, 1, 2, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 1, 1, 2, 1, 1, 1, 2, 1], [2, 1, 1, 0, 2, 0, 1, 2, 2], [2, 2, 1, 2, 1, 1, 1, 1, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 2, 1, 1, 1, 1, 2, 2, 2], [2, 0, 1, 0, 2, 1, 1, 2, 2], [1, 2, 1, 1, 1, 2, 1, 1, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 2, 1, 1, 1, 2, 1, 1, 1], [2, 0, 1, 0, 2, 2, 1, 1, 2], [1, 2, 1, 1, 1, 1, 2, 2, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 2, 0, 1, 1, 0, 2, 2, 0], [2, 2, 2, 2, 2, 1, 2, 2, 1], [2, 0, 1, 0, 2, 0, 1, 1, 2], [2, 2, 2, 2, 2, 1, 2, 1, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 2, 2, 2, 1, 1, 2, 1, 1], [2, 2, 1, 1, 2, 2, 1, 1, 2], [2, 1, 1, 1, 2, 2, 1, 2, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 1, 1, 2, 1, 2, 2, 1, 2], [2, 0, 1, 0, 2, 1, 1, 2, 2], [1, 1, 1, 2, 1, 1, 1, 2, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 1, 1, 2, 1, 1, 1, 2, 1], [2, 0, 1, 0, 2, 2, 1, 1, 2], [1, 1, 1, 2, 1, 2, 2, 1, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 2, 1, 1, 2, 1, 2, 2, 2], [2, 0, 1, 2, 2, 0, 1, 0, 2], [1, 2, 1, 2, 2, 1, 2, 2, 2], [1, 2, 0, 1, 1, 0, 2, 0, 1], [2, 2, 1, 2, 2, 1, 2, 2, 2], [2, 1, 1, 2, 2, 1, 1, 0, 2], [1, 1, 2, 1, 1, 2, 2, 2, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 1, 2, 2, 2, 2, 1, 1, 1], [2, 0, 1, 0, 2, 1, 1, 0, 2], [2, 1, 2, 2, 2, 1, 1, 1, 1], [1, 0, 2, 0, 1, 2, 0, 1, 1], [2, 1, 2, 2, 2, 1, 1, 1, 2], [2, 0, 1, 2, 2, 1, 1, 2, 2], [2, 1, 2, 1, 1, 2, 2, 2, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 1, 1, 1, 2, 2, 1, 2, 2], [2, 2, 1, 1, 2, 2, 1, 1, 2], [1, 2, 2, 2, 1, 1, 2, 1, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 2, 2, 2, 2, 1, 2, 1, 2], [2, 2, 1, 0, 2, 0, 1, 0, 2], [1, 1, 2, 2, 2, 1, 2, 1, 2], [0, 1, 2, 0, 1, 2, 0, 1, 1]]
[[1, 2, 0, 1, 1, 0, 2, 2, 0], [1, 2, 2, 2, 2, 1, 2, 2, 1], [2, 1, 1, 0, 2, 0, 1, 1, 2], [2, 1, 2, 2, 2, 1, 2, 1, 1], [1, 0, 2, 0, 1, 1, 0, 2, 1], [2, 1, 2, 2, 2, 1, 2, 1, 1], [2, 2, 1, 1, 2, 0, 1, 1, 2], [1, 2, 1, 1, 2, 1, 2, 2, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 2, 2, 1, 1, 1, 1, 2, 1], [2, 1, 1, 2, 2, 0, 1, 2, 2], [1, 1, 1, 2, 1, 1, 1, 1, 2], [1, 0, 2, 0, 1, 2, 0, 1, 1], [1, 1, 1, 2, 1, 1, 1, 1, 2], [2, 2, 1, 0, 2, 0, 1, 2, 2], [2, 2, 1, 2, 1, 1, 1, 2, 2], [1, 1, 0, 2, 1, 0, 2, 1, 0]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 1, 2, 1, 2, 2, 2, 2, 1], [2, 1, 1, 0, 2, 0, 1, 2, 2], [2, 2, 2, 1, 2, 2, 2, 1, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 2, 2, 1, 2, 2, 2, 1, 2], [2, 0, 1, 0, 2, 0, 1, 1, 2], [2, 2, 2, 1, 2, 2, 2, 2, 1], [0, 2, 2, 0, 1, 1, 0, 2, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 1, 2, 1, 2, 2, 2, 2, 2], [2, 1, 1, 0, 2, 0, 1, 0, 2], [2, 2, 2, 1, 2, 2, 2, 2, 2], [1, 0, 2, 0, 1, 1, 0, 2, 1], [2, 2, 2, 1, 2, 2, 2, 2, 1], [2, 2, 1, 1, 2, 0, 1, 1, 2], [1, 1, 1, 2, 2, 2, 2, 1, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 1, 1, 1, 1, 2, 1, 2, 2], [2, 2, 1, 0, 2, 0, 1, 1, 2], [1, 2, 1, 1, 1, 2, 1, 1, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 2, 1, 1, 1, 2, 1, 1, 1], [2, 1, 1, 0, 2, 0, 1, 0, 2], [2, 1, 1, 1, 1, 2, 1, 1, 1], [1, 2, 0, 1, 1, 0, 2, 2, 0]]
[[1, 2, 0, 1, 1, 0, 2, 1, 0], [2, 2, 2, 2, 1, 1, 1, 2, 1], [2, 0, 1, 2, 2, 1, 1, 0, 2], [2, 2, 2, 1, 2, 2, 1, 2, 1], [1, 0, 2, 0, 1, 2, 0, 1, 1], [2, 2, 2, 1, 2, 2, 1, 2, 1], [2, 0, 1, 0, 2, 1, 1, 0, 2], [2, 2, 2, 1, 2, 1, 1, 2, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 1, 1, 2, 2, 2, 2, 1, 2], [2, 1, 1, 2, 2, 0, 1, 2, 2], [2, 2, 2, 1, 2, 2, 2, 2, 1], [1, 0, 2, 0, 1, 2, 0, 1, 1], [2, 2, 2, 1, 2, 2, 2, 2, 2], [2, 0, 1, 0, 2, 0, 1, 0, 2], [2, 2, 2, 1, 2, 2, 2, 2, 2], [0, 2, 2, 0, 1, 1, 0, 2, 1]]
[[0, 1, 2, 0, 1, 2, 0, 1, 1], [1, 1, 2, 2, 2, 1, 2, 1, 2], [2, 2, 1, 0, 2, 0, 1, 0, 2], [1, 2, 2, 2, 2, 1, 2, 1, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 2, 2, 2, 1, 1, 2, 1, 1], [2, 2, 1, 1, 2, 2, 1, 1, 2], [2, 1, 1, 1, 2, 2, 1, 2, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 1, 0, 2, 1, 0, 2, 1, 0], [2, 2, 1, 2, 1, 1, 1, 2, 2], [2, 2, 1, 0, 2, 0, 1, 2, 2], [1, 1, 1, 2, 1, 1, 1, 1, 2], [1, 0, 2, 0, 1, 2, 0, 1, 1], [1, 1, 1, 2, 1, 1, 1, 1, 2], [2, 1, 1, 2, 2, 0, 1, 2, 2], [2, 2, 2, 1, 1, 1, 1, 2, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 1, 2, 2, 2, 2, 1, 1, 1], [2, 0, 1, 0, 2, 1, 1, 2, 2], [2, 1, 2, 2, 2, 1, 2, 2, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 1, 2, 2, 2, 1, 2, 2, 2], [2, 0, 1, 0, 2, 2, 1, 1, 2], [2, 1, 2, 2, 2, 2, 1, 1, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 1, 2, 1, 2, 2, 2, 2, 2], [2, 0, 1, 0, 2, 0, 1, 0, 2], [2, 1, 2, 1, 2, 2, 2, 2, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 1, 2, 1, 1, 2, 2, 2, 2], [2, 2, 1, 1, 2, 2, 1, 0, 2], [2, 2, 1, 2, 2, 1, 2, 2, 2], [1, 1, 0, 2, 1, 0, 2, 2, 0]]
[[0, 2, 2, 0, 1, 1, 0, 2, 1], [2, 2, 2, 1, 2, 2, 2, 2, 1], [2, 0, 1, 0, 2, 0, 1, 1, 2], [2, 2, 2, 1, 2, 2, 2, 1, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 2, 2, 1, 2, 2, 2, 1, 2], [2, 1, 1, 0, 2, 0, 1, 2, 2], [1, 1, 2, 1, 2, 2, 2, 2, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 1, 1, 2, 2, 2, 2, 1, 2], [2, 2, 1, 1, 2, 0, 1, 1, 2], [2, 2, 2, 1, 2, 2, 2, 2, 1], [1, 0, 2, 0, 1, 1, 0, 2, 1], [2, 2, 2, 1, 2, 2, 2, 2, 2], [2, 1, 1, 0, 2, 0, 1, 0, 2], [1, 1, 2, 1, 2, 2, 2, 2, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 1, 1, 1, 1, 2, 1, 2, 2], [2, 2, 1, 0, 2, 0, 1, 1, 2], [1, 2, 1, 1, 1, 2, 1, 1, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 2, 1, 1, 1, 2, 1, 1, 1], [2, 0, 1, 0, 2, 0, 1, 2, 2], [1, 2, 1, 1, 1, 2, 1, 2, 2], [0, 1, 2, 0, 1, 2, 0, 1, 1]]
[[1, 2, 0, 1, 1, 0, 2, 2, 0], [1, 1, 1, 1, 1, 2, 1, 1, 1], [2, 0, 1, 0, 2, 0, 1, 0, 2], [1, 1, 1, 1, 1, 2, 1, 1, 1], [1, 1, 0, 2, 1, 0, 2, 0, 1], [2, 1, 1, 1, 1, 2, 1, 1, 1], [2, 2, 1, 0, 2, 2, 1, 1, 2], [1, 2, 1, 1, 1, 1, 2, 2, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 2, 2, 1, 2, 1, 1, 2, 1], [2, 1, 1, 0, 2, 1, 1, 2, 2], [1, 1, 2, 1, 2, 2, 2, 1, 2], [1, 2, 0, 1, 1, 0, 2, 0, 1], [2, 1, 2, 1, 2, 2, 2, 1, 2], [2, 0, 1, 0, 2, 0, 1, 0, 2], [2, 1, 2, 1, 2, 2, 2, 1, 2], [1, 1, 0, 2, 1, 0, 2, 1, 0]]
[[1, 1, 0, 2, 1, 0, 2, 2, 0], [2, 2, 1, 2, 2, 1, 2, 2, 2], [2, 2, 1, 1, 2, 2, 1, 0, 2], [1, 1, 2, 1, 1, 2, 2, 2, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 1, 2, 1, 2, 2, 2, 2, 2], [2, 0, 1, 0, 2, 0, 1, 0, 2], [2, 1, 2, 1, 2, 2, 2, 2, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 1, 2, 1, 1, 2, 2, 2, 2], [2, 1, 1, 2, 2, 1, 1, 0, 2], [2, 2, 1, 2, 2, 1, 2, 2, 2], [1, 2, 0, 1, 1, 0, 2, 0, 1], [1, 2, 1, 2, 2, 1, 2, 2, 2], [2, 0, 1, 2, 2, 0, 1, 0, 2], [1, 2, 1, 1, 2, 1, 2, 2, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 1, 2, 1, 1, 2, 2, 2, 1], [2, 0, 1, 2, 2, 1, 1, 2, 2], [2, 1, 2, 2, 2, 1, 1, 1, 2], [1, 0, 2, 0, 1, 2, 0, 1, 1], [2, 1, 2, 2, 2, 1, 1, 1, 1], [2, 0, 1, 0, 2, 1, 1, 0, 2], [2, 1, 2, 2, 2, 2, 1, 1, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 2, 1, 1, 2, 1, 2, 2, 2], [2, 2, 1, 1, 2, 0, 1, 1, 2], [2, 1, 2, 2, 2, 1, 2, 1, 1], [1, 0, 2, 0, 1, 1, 0, 2, 1], [2, 1, 2, 2, 2, 1, 2, 1, 1], [2, 1, 1, 0, 2, 0, 1, 1, 2], [1, 2, 2, 2, 2, 1, 2, 2, 1], [1, 2, 0, 1, 1, 0, 2, 2, 0]]
[[0, 1, 2, 0, 1, 2, 0, 1, 1], [1, 2, 1, 1, 1, 2, 1, 2, 1], [2, 0, 1, 0, 2, 0, 1, 0, 2], [1, 2, 1, 1, 1, 2, 1, 2, 1], [1, 0, 2, 0, 1, 1, 0, 2, 1], [1, 2, 1, 1, 1, 2, 1, 2, 2], [2, 2, 1, 1, 2, 0, 1, 1, 2], [2, 1, 2, 2, 1, 2, 1, 1, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [1, 1, 1, 2, 1, 2, 2, 1, 2], [2, 1, 1, 0, 2, 1, 1, 2, 2], [2, 2, 1, 2, 1, 1, 1, 2, 1], [1, 2, 0, 1, 1, 0, 2, 0, 1], [2, 2, 1, 2, 1, 1, 1, 2, 1], [2, 1, 1, 0, 2, 0, 1, 1, 2], [2, 1, 1, 2, 1, 1, 1, 1, 2], [0, 2, 2, 0, 1, 1, 0, 2, 1]]
[[1, 1, 0, 2, 1, 0, 2, 1, 0], [1, 1, 2, 1, 2, 2, 2, 1, 2], [2, 2, 1, 0, 2, 0, 1, 0, 2], [2, 2, 2, 1, 2, 2, 2, 1, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 2, 2, 1, 2, 2, 2, 1, 2], [2, 1, 1, 0, 2, 0, 1, 2, 2], [1, 1, 2, 1, 2, 2, 2, 2, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 1, 2, 2, 2, 2, 1, 1, 1], [2, 0, 1, 0, 2, 2, 1, 1, 2], [2, 1, 2, 2, 2, 1, 2, 2, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 1, 2, 2, 2, 1, 2, 2, 2], [2, 0, 1, 0, 2, 1, 1, 2, 2], [2, 1, 2, 2, 2, 2, 1, 1, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 1, 2, 2, 1, 2, 1, 1, 1], [2, 0, 1, 1, 2, 0, 1, 0, 2], [2, 1, 2, 1, 1, 2, 1, 1, 1], [1, 1, 0, 2, 1, 0, 2, 0, 1], [2, 1, 2, 1, 1, 2, 1, 1, 1], [2, 0, 1, 1, 2, 2, 1, 0, 2], [2, 1, 2, 2, 2, 1, 1, 1, 1], [0, 1, 2, 0, 1, 1, 0, 2, 1]]
[[0, 2, 2, 0, 1, 1, 0, 2, 1], [2, 1, 1, 2, 1, 1, 1, 1, 2], [2, 1, 1, 0, 2, 0, 1, 1, 2], [2, 2, 1, 2, 1, 1, 1, 2, 1], [1, 2, 0, 1, 1, 0, 2, 0, 1], [2, 2, 1, 2, 1, 1, 1, 2, 1], [2, 1, 1, 0, 2, 1, 1, 2, 2], [1, 1, 1, 2, 1, 2, 2, 1, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 1, 2, 2, 1, 2, 1, 1, 1], [2, 2, 1, 1, 2, 0, 1, 0, 2], [1, 2, 1, 1, 1, 2, 1, 1, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 2, 1, 1, 1, 2, 1, 1, 1], [2, 1, 1, 2, 2, 0, 1, 0, 2], [2, 1, 2, 2, 1, 2, 1, 1, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 1, 2, 2, 2, 2, 1, 1, 1], [2, 2, 1, 0, 2, 2, 1, 1, 2], [1, 2, 2, 2, 2, 1, 2, 2, 2], [1, 1, 0, 2, 1, 0, 2, 0, 1], [2, 2, 2, 2, 2, 1, 2, 2, 2], [2, 0, 1, 0, 2, 0, 1, 0, 2], [2, 2, 2, 2, 2, 1, 2, 2, 2], [1, 2, 0, 1, 1, 0, 2, 2, 0]]
[[0, 2, 2, 0, 1, 2, 0, 1, 1], [1, 2, 2, 1, 2, 2, 1, 2, 1], [2, 1, 1, 2, 2, 1, 1, 0, 2], [1, 1, 1, 2, 1, 1, 1, 2, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 1, 1, 2, 1, 1, 1, 2, 1], [2, 0, 1, 1, 2, 2, 1, 0, 2], [1, 1, 1, 1, 2, 2, 1, 2, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 2, 2, 2, 1, 1, 2, 1, 1], [2, 0, 1, 1, 2, 2, 1, 1, 2], [2, 2, 2, 1, 2, 2, 1, 2, 2], [1, 0, 2, 0, 1, 1, 0, 2, 1], [2, 2, 2, 1, 2, 2, 1, 2, 1], [2, 0, 1, 0, 2, 2, 1, 0, 2], [2, 2, 2, 1, 2, 1, 1, 2, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[0, 1, 2, 0, 1, 1, 0, 2, 1], [1, 1, 2, 2, 2, 1, 1, 1, 2], [2, 2, 1, 1, 2, 2, 1, 1, 2], [1, 2, 1, 1, 1, 2, 2, 2, 1], [1, 0, 2, 0, 1, 1, 0, 2, 1], [1, 2, 1, 1, 1, 2, 2, 2, 2], [2, 0, 1, 0, 2, 2, 1, 0, 2], [1, 2, 1, 1, 1, 1, 2, 2, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 1, 2, 1, 1, 2, 2, 2, 2], [2, 0, 1, 2, 2, 1, 1, 0, 2], [2, 1, 2, 2, 2, 1, 2, 2, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 1, 2, 2, 2, 1, 2, 2, 2], [2, 2, 1, 1, 2, 2, 1, 0, 2], [2, 2, 1, 1, 1, 2, 2, 2, 2], [0, 1, 2, 0, 1, 1, 0, 2, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 2, 1, 1, 2, 1, 2, 2, 2], [2, 0, 1, 1, 2, 0, 1, 0, 2], [1, 2, 1, 2, 2, 1, 2, 2, 2], [1, 1, 0, 2, 1, 0, 2, 0, 1], [2, 2, 1, 2, 2, 1, 2, 2, 2], [2, 2, 1, 1, 2, 2, 1, 1, 2], [1, 1, 2, 1, 1, 2, 1, 1, 2], [1, 1, 0, 2, 1, 0, 2, 2, 0]]
[[0, 1, 2, 0, 1, 1, 0, 2, 1], [2, 1, 2, 2, 2, 1, 1, 1, 2], [2, 0, 1, 1, 2, 2, 1, 1, 2], [2, 1, 2, 1, 1, 2, 2, 2, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 1, 2, 1, 2, 2, 2, 2, 2], [2, 0, 1, 0, 2, 0, 1, 0, 2], [2, 1, 2, 1, 2, 2, 2, 2, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 2, 0, 1, 1, 0, 2, 2, 0], [2, 2, 2, 2, 2, 1, 2, 2, 2], [2, 0, 1, 0, 2, 0, 1, 0, 2], [2, 2, 2, 2, 2, 1, 2, 2, 2], [1, 1, 0, 2, 1, 0, 2, 0, 1], [1, 2, 2, 2, 2, 1, 2, 2, 2], [2, 2, 1, 0, 2, 2, 1, 1, 2], [2, 1, 2, 2, 2, 2, 1, 1, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[0, 1, 2, 0, 1, 1, 0, 2, 1], [2, 2, 1, 1, 1, 2, 2, 2, 2], [2, 2, 1, 1, 2, 2, 1, 0, 2], [2, 1, 2, 2, 2, 1, 2, 2, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 1, 2, 2, 2, 1, 2, 2, 2], [2, 0, 1, 2, 2, 1, 1, 0, 2], [2, 1, 2, 1, 1, 2, 2, 2, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 1, 0, 2, 1, 0, 2, 2, 0], [2, 1, 2, 1, 1, 2, 1, 1, 2], [2, 0, 1, 1, 2, 2, 1, 1, 2], [2, 1, 2, 2, 2, 1, 2, 2, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 1, 2, 2, 2, 1, 2, 2, 2], [2, 0, 1, 2, 2, 1, 1, 0, 2], [2, 1, 2, 1, 1, 2, 2, 2, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 1, 2, 1, 1, 2, 2, 2, 1], [2, 1, 1, 2, 2, 1, 1, 2, 2], [2, 2, 1, 2, 2, 1, 1, 1, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 2, 1, 2, 1, 1, 1, 1, 1], [2, 1, 1, 0, 2, 0, 1, 0, 2], [2, 1, 1, 2, 1, 1, 1, 1, 1], [0, 2, 2, 0, 1, 1, 0, 2, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 2, 2, 2, 1, 1, 2, 1, 1], [2, 2, 1, 1, 2, 2, 1, 1, 2], [2, 1, 1, 1, 2, 2, 1, 2, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 1, 1, 1, 1, 2, 1, 2, 2], [2, 0, 1, 0, 2, 0, 1, 1, 2], [1, 1, 1, 1, 1, 2, 1, 1, 2], [1, 2, 0, 1, 1, 0, 2, 2, 0]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 1, 2, 1, 2, 2, 2, 2, 1], [2, 1, 1, 0, 2, 0, 1, 2, 2], [2, 2, 2, 1, 2, 2, 2, 1, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 2, 2, 1, 2, 2, 2, 1, 2], [2, 2, 1, 0, 2, 0, 1, 0, 2], [1, 1, 2, 1, 2, 2, 2, 1, 2], [1, 1, 0, 2, 1, 0, 2, 1, 0]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 2, 2, 2, 2, 1, 2, 1, 1], [2, 2, 1, 0, 2, 0, 1, 1, 2], [2, 1, 2, 2, 2, 1, 2, 2, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 1, 2, 2, 2, 1, 2, 2, 2], [2, 0, 1, 0, 2, 0, 1, 2, 2], [2, 1, 2, 2, 2, 1, 2, 1, 1], [0, 1, 2, 0, 1, 2, 0, 1, 1]]
[[0, 2, 2, 0, 1, 1, 0, 2, 1], [2, 1, 1, 2, 1, 1, 1, 1, 1], [2, 1, 1, 0, 2, 0, 1, 0, 2], [2, 2, 1, 2, 1, 1, 1, 1, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 2, 1, 2, 2, 1, 1, 1, 2], [2, 1, 1, 2, 2, 1, 1, 2, 2], [1, 1, 2, 1, 1, 2, 2, 2, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 2, 0, 1, 1, 0, 2, 2, 0], [1, 1, 1, 1, 1, 2, 1, 1, 2], [2, 0, 1, 0, 2, 0, 1, 1, 2], [1, 1, 1, 1, 1, 2, 1, 2, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 1, 1, 1, 2, 2, 1, 2, 2], [2, 2, 1, 1, 2, 2, 1, 1, 2], [1, 2, 2, 2, 1, 1, 2, 1, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 0, 2, 1, 0, 2, 2, 0, 1], [2, 1, 2, 2, 1, 2, 1, 1, 1], [2, 0, 1, 2, 2, 0, 1, 0, 2], [2, 1, 2, 1, 1, 2, 1, 1, 1], [1, 2, 0, 1, 1, 0, 2, 0, 1], [1, 1, 2, 1, 1, 2, 1, 1, 1], [2, 1, 1, 2, 2, 1, 1, 0, 2], [2, 2, 1, 2, 2, 1, 1, 1, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 2, 2, 2, 2, 1, 2, 1, 2], [2, 0, 1, 0, 2, 0, 1, 0, 2], [2, 2, 2, 2, 2, 1, 2, 1, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 2, 2, 2, 1, 1, 2, 1, 2], [2, 1, 1, 2, 2, 1, 1, 0, 2], [2, 1, 1, 1, 2, 2, 2, 1, 2], [1, 2, 0, 1, 1, 0, 2, 1, 0]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 2, 1, 1, 1, 1, 2, 2, 2], [2, 0, 1, 0, 2, 2, 1, 0, 2], [1, 2, 1, 1, 1, 2, 2, 2, 2], [1, 0, 2, 0, 1, 1, 0, 2, 1], [1, 2, 1, 1, 1, 2, 2, 2, 1], [2, 2, 1, 1, 2, 2, 1, 1, 2], [1, 1, 2, 2, 2, 1, 1, 1, 2], [0, 1, 2, 0, 1, 1, 0, 2, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 1, 2, 1, 2, 2, 2, 2, 1], [2, 0, 1, 0, 2, 0, 1, 2, 2], [2, 1, 2, 1, 2, 2, 2, 1, 2], [1, 1, 0, 2, 1, 0, 2, 0, 1], [1, 1, 2, 1, 2, 2, 2, 1, 2], [2, 2, 1, 0, 2, 2, 1, 1, 2], [2, 2, 2, 1, 2, 1, 1, 2, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[0, 1, 2, 0, 1, 2, 0, 1, 1], [2, 1, 2, 2, 2, 1, 2, 1, 1], [2, 0, 1, 0, 2, 0, 1, 2, 2], [2, 1, 2, 2, 2, 1, 2, 2, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 1, 2, 2, 2, 1, 2, 2, 2], [2, 2, 1, 0, 2, 0, 1, 1, 2], [1, 2, 2, 2, 2, 1, 2, 1, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 1, 2, 1, 2, 2, 2, 2, 2], [2, 0, 1, 0, 2, 0, 1, 0, 2], [2, 1, 2, 1, 2, 2, 2, 2, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 1, 2, 1, 1, 2, 2, 2, 1], [2, 0, 1, 1, 2, 2, 1, 1, 2], [2, 1, 2, 2, 2, 1, 1, 1, 2], [0, 1, 2, 0, 1, 1, 0, 2, 1]]
[[0, 2, 2, 0, 1, 1, 0, 2, 1], [1, 2, 2, 1, 2, 2, 2, 2, 2], [2, 1, 1, 0, 2, 0, 1, 0, 2], [1, 1, 2, 1, 2, 2, 2, 2, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 1, 2, 1, 1, 2, 2, 2, 1], [2, 1, 1, 2, 2, 1, 1, 2, 2], [2, 2, 1, 2, 2, 1, 1, 1, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 2, 2, 1, 2, 1, 1, 2, 1], [2, 2, 1, 0, 2, 2, 1, 1, 2], [1, 1, 2, 1, 2, 2, 2, 1, 2], [1, 1, 0, 2, 1, 0, 2, 0, 1], [2, 1, 2, 1, 2, 2, 2, 1, 2], [2, 0, 1, 0, 2, 0, 1, 2, 2], [2, 1, 2, 1, 2, 2, 2, 2, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 1, 2, 1, 1, 2, 2, 2, 2], [2, 0, 1, 2, 2, 1, 1, 0, 2], [2, 1, 2, 2, 2, 1, 2, 2, 2], [1, 0, 2, 0, 1, 0, 2, 0, 1], [2, 1, 2, 2, 2, 1, 2, 2, 2], [2, 0, 1, 1, 2, 2, 1, 1, 2], [2, 1, 2, 1, 1, 2, 1, 1, 2], [1, 1, 0, 2, 1, 0, 2, 2, 0]]
[[0, 1, 2, 0, 1, 1, 0, 2, 1], [2, 1, 2, 2, 2, 1, 1, 1, 1], [2, 0, 1, 1, 2, 2, 1, 0, 2], [2, 1, 2, 1, 1, 2, 1, 1, 1], [1, 1, 0, 2, 1, 0, 2, 0, 1], [2, 1, 2, 1, 1, 2, 1, 1, 1], [2, 0, 1, 1, 2, 0, 1, 0, 2], [2, 1, 2, 2, 1, 2, 1, 1, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[0, 1, 2, 0, 1, 2, 0, 1, 1], [2, 1, 2, 2, 2, 1, 2, 1, 2], [2, 0, 1, 0, 2, 0, 1, 0, 2], [2, 1, 2, 2, 2, 1, 2, 1, 2], [1, 0, 2, 0, 1, 1, 0, 2, 1], [2, 1, 2, 2, 2, 1, 2, 1, 1], [2, 2, 1, 1, 2, 0, 1, 1, 2], [1, 2, 1, 1, 2, 1, 2, 2, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 2, 1, 2, 1, 1, 1, 1, 1], [2, 0, 1, 0, 2, 0, 1, 0, 2], [1, 2, 1, 2, 1, 1, 1, 1, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 2, 1, 2, 2, 1, 1, 1, 2], [2, 0, 1, 1, 2, 2, 1, 1, 2], [1, 2, 1, 1, 1, 2, 2, 2, 1], [0, 1, 2, 0, 1, 1, 0, 2, 1]]
[[1, 1, 0, 2, 1, 0, 2, 2, 0], [1, 1, 2, 1, 1, 2, 1, 1, 2], [2, 2, 1, 1, 2, 2, 1, 1, 2], [2, 2, 1, 2, 2, 1, 2, 2, 2], [1, 1, 0, 2, 1, 0, 2, 0, 1], [1, 2, 1, 2, 2, 1, 2, 2, 2], [2, 0, 1, 1, 2, 0, 1, 0, 2], [1, 2, 1, 1, 2, 1, 2, 2, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[0, 2, 2, 0, 1, 1, 0, 2, 1], [2, 2, 2, 1, 2, 2, 2, 2, 2], [2, 0, 1, 0, 2, 0, 1, 0, 2], [2, 2, 2, 1, 2, 2, 2, 2, 2], [1, 0, 2, 0, 1, 2, 0, 1, 1], [2, 2, 2, 1, 2, 2, 2, 2, 1], [2, 1, 1, 2, 2, 0, 1, 2, 2], [1, 1, 1, 2, 2, 2, 2, 1, 2], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 2, 1, 2, 2, 1, 1, 1, 1], [2, 0, 1, 2, 2, 1, 1, 0, 2], [1, 2, 1, 1, 1, 2, 1, 1, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 2, 1, 1, 1, 2, 1, 1, 1], [2, 0, 1, 1, 2, 2, 1, 1, 2], [1, 2, 1, 2, 2, 1, 2, 2, 1], [1, 1, 0, 2, 1, 0, 2, 2, 0]]
[[0, 1, 2, 0, 1, 1, 0, 2, 1], [1, 2, 1, 1, 1, 2, 2, 2, 2], [2, 0, 1, 1, 2, 2, 1, 0, 2], [1, 2, 1, 2, 2, 1, 2, 2, 2], [1, 1, 0, 2, 1, 0, 2, 0, 1], [1, 2, 1, 2, 2, 1, 2, 2, 2], [2, 0, 1, 1, 2, 0, 1, 0, 2], [1, 2, 1, 1, 2, 1, 2, 2, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 1, 0, 2, 1, 0, 2, 1, 0], [2, 1, 2, 1, 2, 2, 2, 1, 2], [2, 0, 1, 0, 2, 0, 1, 0, 2], [2, 1, 2, 1, 2, 2, 2, 1, 2], [1, 2, 0, 1, 1, 0, 2, 0, 1], [1, 1, 2, 1, 2, 2, 2, 1, 2], [2, 1, 1, 0, 2, 1, 1, 2, 2], [2, 2, 2, 1, 2, 1, 1, 2, 1], [1, 0, 2, 1, 0, 2, 2, 0, 1]]
[[1, 1, 0, 2, 1, 0, 2, 2, 0], [1, 2, 1, 2, 2, 1, 2, 2, 1], [2, 0, 1, 1, 2, 2, 1, 1, 2], [1, 2, 1, 1, 1, 2, 1, 1, 1], [1, 0, 2, 0, 1, 0, 2, 0, 1], [1, 2, 1, 1, 1, 2, 1, 1, 1], [2, 0, 1, 2, 2, 1, 1, 0, 2], [1, 2, 1, 2, 2, 1, 1, 1, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 2, 1, 1, 1, 1, 2, 2, 2], [2, 2, 1, 0, 2, 2, 1, 0, 2], [2, 1, 1, 1, 1, 2, 2, 2, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 1, 1, 1, 2, 2, 2, 2, 1], [2, 0, 1, 1, 2, 0, 1, 1, 2], [1, 1, 1, 2, 2, 2, 2, 1, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 1, 2, 2, 1, 2, 1, 1, 1], [2, 0, 1, 1, 2, 0, 1, 0, 2], [2, 1, 2, 1, 1, 2, 1, 1, 1], [1, 1, 0, 2, 1, 0, 2, 0, 1], [1, 1, 2, 1, 1, 2, 1, 1, 1], [2, 2, 1, 1, 2, 2, 1, 1, 2], [2, 2, 1, 2, 2, 1, 2, 2, 1], [1, 1, 0, 2, 1, 0, 2, 2, 0]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 1, 1, 2, 2, 2, 2, 1, 2], [2, 0, 1, 1, 2, 0, 1, 1, 2], [1, 1, 1, 1, 2, 2, 2, 2, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 1, 1, 1, 1, 2, 2, 2, 2], [2, 2, 1, 0, 2, 2, 1, 0, 2], [1, 2, 1, 1, 1, 1, 2, 2, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 1, 0, 2, 1, 0, 2, 1, 0], [1, 2, 1, 2, 1, 1, 1, 2, 2], [2, 0, 1, 0, 2, 0, 1, 2, 2], [1, 2, 1, 2, 1, 1, 1, 1, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1], [2, 2, 1, 2, 2, 1, 1, 1, 2], [2, 1, 1, 2, 2, 1, 1, 2, 2], [1, 1, 2, 1, 1, 2, 2, 2, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[0, 1, 2, 0, 1, 1, 0, 2, 1], [1, 2, 1, 1, 1, 2, 2, 2, 1], [2, 0, 1, 1, 2, 2, 1, 1, 2], [1, 2, 1, 2, 2, 1, 1, 1, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 2, 1, 2, 1, 1, 1, 1, 1], [2, 0, 1, 0, 2, 0, 1, 0, 2], [1, 2, 1, 2, 1, 1, 1, 1, 1], [1, 2, 0, 1, 1, 2, 0, 1, 1]]
[[1, 1, 0, 2, 1, 0, 2, 2, 0], [2, 2, 1, 2, 2, 1, 2, 2, 1], [2, 2, 1, 1, 2, 2, 1, 1, 2], [1, 1, 2, 1, 1, 2, 1, 1, 1], [1, 1, 0, 2, 1, 0, 2, 0, 1], [2, 1, 2, 1, 1, 2, 1, 1, 1], [2, 0, 1, 1, 2, 0, 1, 0, 2], [2, 1, 2, 2, 1, 2, 1, 1, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 1, 2, 2, 1, 2, 1, 1, 1], [2, 0, 1, 1, 2, 0, 1, 1, 2], [2, 1, 2, 1, 1, 2, 1, 2, 2], [1, 1, 0, 2, 1, 1, 0, 2, 1], [1, 1, 2, 1, 2, 2, 1, 2, 1], [2, 2, 1, 0, 2, 2, 1, 0, 2], [2, 2, 2, 1, 2, 1, 1, 2, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 2, 2, 1, 2, 1, 1, 2, 1], [2, 2, 1, 0, 2, 2, 1, 0, 2], [1, 1, 2, 1, 2, 2, 1, 2, 1], [1, 1, 0, 2, 1, 1, 0, 2, 1], [2, 1, 2, 1, 1, 2, 1, 2, 2], [2, 0, 1, 1, 2, 0, 1, 1, 2], [2, 1, 2, 2, 1, 2, 1, 1, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 2, 1, 1, 1, 1, 2, 2, 2], [2, 2, 1, 0, 2, 2, 1, 1, 2], [2, 1, 1, 1, 1, 2, 1, 1, 1], [1, 1, 0, 2, 1, 0, 2, 0, 1], [2, 1, 1, 1, 1, 2, 1, 1, 1], [2, 2, 1, 0, 2, 0, 1, 2, 2], [2, 2, 1, 1, 1, 2, 1, 2, 2], [0, 1, 2, 0, 1, 2, 0, 1, 1]]
[[0, 1, 2, 0, 1, 2, 0, 1, 1], [2, 2, 1, 1, 1, 2, 1, 2, 2], [2, 2, 1, 0, 2, 0, 1, 2, 2], [2, 1, 1, 1, 1, 2, 1, 1, 1], [1, 1, 0, 2, 1, 0, 2, 0, 1], [2, 1, 1, 1, 1, 2, 1, 1, 1], [2, 2, 1, 0, 2, 2, 1, 1, 2], [1, 2, 1, 1, 1, 1, 2, 2, 2], [1, 0, 2, 2, 0, 1, 2, 0, 1]]
[[1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 1, 2, 1, 1, 2, 2, 2, 1], [2, 1, 1, 2, 2, 1, 1, 2, 2], [2, 2, 1, 2, 2, 1, 1, 1, 2], [1, 2, 0, 1, 1, 2, 0, 1, 1], [1, 2, 1, 2, 1, 1, 1, 1, 2], [2, 0, 1, 0, 2, 0, 1, 2, 2], [1, 2, 1, 2, 1, 1, 1, 2, 2], [1, 1, 0, 2, 1, 0, 2, 1, 0]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 2, 1, 1, 2, 1, 2, 2, 2], [2, 0, 1, 1, 2, 0, 1, 0, 2], [1, 2, 1, 2, 2, 1, 2, 2, 2], [1, 1, 0, 2, 1, 0, 2, 0, 1], [1, 2, 1, 2, 2, 1, 2, 2, 2], [2, 0, 1, 1, 2, 2, 1, 0, 2], [1, 2, 1, 1, 1, 2, 2, 2, 2], [0, 1, 2, 0, 1, 1, 0, 2, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [1, 2, 1, 1, 2, 1, 2, 2, 2], [2, 2, 1, 1, 2, 0, 1, 1, 2], [2, 1, 2, 2, 2, 1, 2, 1, 1], [1, 0, 2, 0, 1, 1, 0, 2, 1], [2, 1, 2, 2, 2, 1, 2, 1, 2], [2, 0, 1, 0, 2, 0, 1, 0, 2], [2, 1, 2, 2, 2, 1, 2, 1, 2], [0, 1, 2, 0, 1, 2, 0, 1, 1]]
[[1, 0, 2, 2, 0, 1, 2, 0, 1], [2, 1, 2, 2, 1, 2, 1, 1, 1], [2, 2, 1, 1, 2, 0, 1, 1, 2], [1, 2, 1, 1, 1, 2, 1, 2, 2], [1, 0, 2, 0, 1, 1, 0, 2, 1], [1, 2, 1, 1, 1, 2, 1, 2, 2], [2, 1, 1, 0, 2, 0, 1, 1, 2], [2, 1, 1, 1, 1, 2, 1, 1, 2], [1, 2, 0, 1, 1, 0, 2, 2, 0]]
[[1, 2, 0, 1, 1, 0, 2, 2, 0], [2, 1, 1, 1, 1, 2, 1, 1, 2], [2, 1, 1, 0, 2, 0, 1, 1, 2], [1, 2, 1, 1, 1, 2, 1, 2, 2], [1, 0, 2, 0, 1, 1, 0, 2, 1], [1, 2, 1, 1, 1, 2, 1, 2, 2], [2, 2, 1, 1, 2, 0, 1, 1, 2], [2, 1, 2, 2, 1, 2, 1, 1, 1], [1, 0, 2, 2, 0, 1, 2, 0, 1]]


==> anc/sage/infls_dragon.txt <==
[7, 1, 9, 3]
[2, 8, 4, 10]
[20, 11, 32, 22]
[12, 21, 23, 33]
[13, 13, 14, 5]
[13, 13, 6, 15]
[26, 16, 28, 18]
[17, 27, 19, 29]
[41, 30, 56, 43]
[31, 42, 44, 57]
[45, 34, 60, 47]
[35, 46, 48, 61]
[13, 13, 13, 13]
[13, 13, 36, 24]
[13, 13, 25, 5]
[50, 37, 52, 39]
[38, 51, 40, 53]
[67, 54, 83, 69]
[55, 68, 70, 84]
[71, 58, 87, 73]
[59, 72, 74, 88]
[75, 62, 91, 77]
[63, 76, 78, 92]
[13, 13, 25, 49]
[13, 13, 6, 24]
[79, 64, 80, 65]
[7, 1, 66, 3]
[97, 81, 118, 99]
[82, 98, 100, 119]
[101, 85, 122, 103]
[86, 102, 104, 123]
[105, 89, 126, 107]
[90, 106, 108, 127]
[109, 93, 130, 111]
[94, 110, 112, 131]
[13, 13, 36, 15]
[113, 95, 114, 96]
[2, 8, 4, 115]
[136, 116, 158, 138]
[117, 137, 139, 159]
[140, 120, 162, 142]
[121, 141, 143, 163]
[144, 124, 166, 146]
[125, 145, 147, 167]
[148, 128, 170, 150]
[129, 149, 151, 171]
[152, 132, 174, 154]
[133, 153, 155, 33]
[13, 13, 14, 49]
[38, 51, 40, 134]
[50, 37, 135, 39]
[177, 156, 202, 179]
[157, 178, 180, 203]
[181, 160, 206, 183]
[161, 182, 184, 207]
[185, 164, 210, 104]
[165, 186, 187, 211]
[188, 168, 214, 190]
[169, 189, 191, 215]
[192, 172, 218, 194]
[173, 193, 195, 219]
[196, 175, 220, 198]
[176, 197, 199, 221]
[17, 27, 200, 29]
[225, 201, 251, 226]
[41, 30, 227, 43]
[228, 204, 254, 230]
[205, 229, 231, 255]
[232, 208, 258, 234]
[209, 233, 235, 259]
[236, 212, 262, 238]
[213, 237, 239, 263]
[225, 216, 251, 241]
[217, 240, 242, 265]
[243, 75, 107, 91]
[59, 244, 245, 268]
[246, 222, 271, 248]
[223, 247, 249, 272]
[79, 64, 80, 224]
[275, 250, 302, 276]
[277, 252, 304, 279]
[253, 278, 280, 305]
[281, 256, 83, 69]
[257, 282, 283, 84]
[71, 260, 87, 285]
[261, 284, 286, 309]
[287, 250, 312, 276]
[264, 288, 289, 313]
[290, 266, 316, 292]
[267, 291, 293, 298]
[128, 269, 318, 295]
[270, 294, 296, 319]
[267, 273, 322, 298]
[274, 297, 299, 323]
[113, 95, 300, 96]
[327, 301, 359, 328]
[329, 303, 361, 330]
[45, 34, 331, 47]
[332, 306, 364, 334]
[307, 333, 335, 365]
[101, 85, 368, 103]
[308, 336, 337, 369]
[338, 310, 372, 340]
[311, 339, 341, 373]
[342, 314, 376, 344]
[315, 343, 345, 377]
[346, 148, 379, 348]
[317, 347, 349, 380]
[350, 320, 383, 352]
[321, 351, 353, 384]
[354, 324, 386, 356]
[325, 355, 357, 387]
[26, 16, 28, 326]
[390, 358, 422, 391]
[31, 42, 44, 423]
[392, 360, 426, 393]
[35, 46, 48, 427]
[394, 362, 430, 396]
[363, 395, 397, 431]
[398, 366, 434, 400]
[367, 399, 401, 435]
[402, 370, 438, 404]
[371, 403, 405, 439]
[406, 374, 442, 408]
[375, 407, 409, 443]
[410, 378, 32, 22]
[325, 411, 412, 387]
[413, 381, 447, 415]
[382, 414, 416, 448]
[417, 109, 451, 419]
[385, 418, 195, 219]
[420, 388, 453, 421]
[389, 46, 48, 61]
[157, 178, 180, 454]
[177, 156, 455, 179]
[456, 424, 488, 458]
[425, 457, 459, 489]
[460, 428, 492, 462]
[429, 461, 463, 191]
[464, 432, 495, 466]
[433, 465, 467, 496]
[468, 436, 499, 470]
[437, 469, 471, 500]
[472, 440, 503, 474]
[441, 473, 475, 504]
[476, 444, 506, 477]
[445, 42, 44, 423]
[45, 34, 331, 478]
[446, 197, 199, 507]
[479, 449, 510, 480]
[450, 222, 271, 511]
[481, 452, 514, 482]
[59, 244, 74, 88]
[483, 395, 397, 484]
[63, 76, 485, 92]
[518, 486, 551, 520]
[487, 519, 521, 552]
[522, 490, 555, 524]
[491, 523, 443, 475]
[525, 493, 391, 526]
[494, 445, 527, 44]
[528, 497, 558, 530]
[498, 529, 531, 559]
[261, 501, 286, 309]
[502, 532, 533, 561]
[371, 505, 405, 439]
[177, 534, 455, 563]
[535, 278, 280, 305]
[425, 457, 536, 166]
[537, 508, 565, 539]
[509, 538, 540, 566]
[541, 512, 569, 543]
[513, 542, 544, 570]
[545, 515, 572, 546]
[547, 516, 574, 549]
[517, 548, 550, 575]
[161, 182, 184, 578]
[181, 160, 579, 183]
[580, 553, 608, 581]
[554, 350, 415, 383]
[54, 390, 610, 582]
[42, 55, 57, 611]
[583, 556, 499, 470]
[557, 584, 585, 500]
[586, 237, 239, 263]
[560, 587, 588, 615]
[562, 589, 590, 617]
[441, 473, 475, 592]
[564, 591, 593, 344]
[307, 333, 335, 594]
[212, 188, 595, 214]
[596, 567, 621, 598]
[568, 597, 599, 622]
[600, 571, 218, 194]
[125, 601, 147, 167]
[196, 573, 220, 198]
[129, 149, 602, 171]
[509, 576, 540, 604]
[577, 603, 605, 626]
[55, 68, 283, 84]
[121, 141, 655, 163]
[629, 606, 657, 631]
[607, 630, 352, 658]
[632, 609, 660, 633]
[449, 417, 634, 451]
[635, 612, 663, 211]
[613, 636, 637, 664]
[261, 501, 667, 639]
[614, 638, 640, 668]
[264, 288, 671, 313]
[616, 641, 642, 672]
[375, 407, 675, 443]
[618, 643, 644, 676]
[55, 282, 283, 84]
[168, 645, 100, 677]
[121, 619, 655, 163]
[620, 102, 646, 678]
[209, 623, 680, 259]
[624, 647, 648, 681]
[246, 222, 271, 511]
[625, 649, 650, 682]
[651, 627, 684, 653]
[628, 652, 654, 685]
[225, 201, 251, 241]
[308, 336, 726, 688]
[689, 656, 728, 690]
[185, 164, 88, 104]
[691, 659, 730, 692]
[109, 354, 419, 111]
[693, 661, 733, 695]
[662, 694, 696, 734]
[697, 665, 737, 699]
[666, 698, 700, 738]
[102, 669, 123, 702]
[670, 701, 703, 740]
[704, 673, 743, 706]
[674, 705, 707, 744]
[708, 201, 251, 241]
[346, 709, 710, 348]
[367, 711, 712, 435]
[689, 656, 728, 714]
[679, 713, 715, 749]
[716, 266, 316, 292]
[213, 717, 239, 263]
[217, 240, 718, 265]
[513, 542, 753, 720]
[683, 719, 721, 754]
[722, 686, 757, 724]
[687, 723, 725, 758]
[290, 266, 792, 761]
[762, 727, 794, 763]
[764, 729, 796, 765]
[106, 125, 766, 797]
[767, 731, 799, 769]
[732, 768, 770, 800]
[181, 735, 206, 183]
[736, 182, 184, 207]
[185, 86, 210, 104]
[739, 656, 728, 714]
[188, 741, 214, 190]
[742, 771, 772, 801]
[773, 745, 802, 775]
[746, 774, 776, 803]
[747, 777, 778, 804]
[748, 779, 61, 74]
[780, 750, 806, 781]
[751, 307, 782, 335]
[264, 288, 289, 808]
[350, 320, 383, 784]
[752, 783, 785, 810]
[679, 755, 715, 749]
[756, 786, 787, 812]
[788, 759, 594, 790]
[760, 789, 791, 814]
[329, 303, 361, 817]
[818, 793, 843, 819]
[820, 795, 845, 821]
[188, 168, 822, 190]
[327, 798, 359, 328]
[133, 21, 23, 33]
[823, 204, 254, 230]
[205, 824, 231, 255]
[209, 233, 680, 259]
[780, 750, 825, 781]
[225, 216, 251, 226]
[257, 68, 70, 84]
[826, 303, 361, 817]
[350, 607, 827, 784]
[805, 828, 829, 847]
[820, 795, 845, 830]
[788, 90, 594, 790]
[20, 378, 32, 22]
[807, 831, 718, 265]
[809, 832, 495, 466]
[833, 647, 648, 681]
[811, 834, 835, 849]
[813, 836, 837, 851]
[838, 815, 853, 840]
[816, 839, 841, 854]
[390, 358, 582, 391]
[392, 360, 882, 393]
[857, 842, 884, 858]
[859, 844, 885, 860]
[861, 358, 582, 391]
[31, 862, 44, 57]
[392, 360, 882, 863]
[35, 46, 864, 61]
[716, 266, 316, 761]
[82, 645, 100, 119]
[277, 252, 888, 865]
[86, 102, 646, 123]
[857, 842, 890, 858]
[846, 866, 867, 891]
[859, 844, 894, 860]
[848, 868, 869, 895]
[870, 30, 227, 43]
[752, 783, 871, 897]
[479, 449, 510, 872]
[528, 497, 873, 899]
[213, 717, 902, 263]
[850, 874, 875, 903]
[807, 831, 242, 265]
[852, 876, 877, 906]
[315, 855, 345, 879]
[856, 878, 880, 908]
[67, 54, 83, 911]
[912, 881, 690, 913]
[914, 883, 950, 915]
[916, 659, 730, 917]
[918, 886, 953, 919]
[192, 172, 920, 194]
[912, 881, 956, 913]
[59, 72, 74, 268]
[921, 306, 364, 334]
[307, 788, 335, 365]
[308, 336, 726, 369]
[887, 922, 923, 960]
[342, 314, 376, 924]
[121, 141, 143, 962]
[925, 428, 492, 927]
[889, 926, 928, 965]
[929, 892, 968, 931]
[893, 930, 932, 969]
[933, 896, 972, 935]
[816, 934, 841, 854]
[253, 278, 974, 305]
[315, 855, 936, 879]
[537, 508, 977, 539]
[898, 392, 937, 882]
[938, 900, 980, 126]
[901, 939, 940, 981]
[128, 904, 318, 295]
[905, 941, 942, 983]
[267, 291, 322, 298]
[907, 943, 944, 985]
[945, 909, 987, 947]
[910, 946, 948, 988]
[701, 739, 740, 728]
[729, 949, 1028, 991]
[992, 951, 1030, 993]
[994, 952, 1031, 995]
[996, 954, 1033, 998]
[955, 997, 999, 1034]
[1000, 957, 1037, 1002]
[958, 1001, 1003, 1038]
[398, 366, 272, 400]
[367, 399, 401, 1040]
[402, 370, 1042, 404]
[959, 1004, 1005, 1043]
[406, 374, 1046, 408]
[961, 1006, 1007, 1047]
[1008, 963, 1050, 1010]
[964, 1009, 1011, 1051]
[1012, 966, 1054, 1014]
[967, 1013, 1015, 1055]
[476, 970, 1058, 477]
[971, 1016, 1017, 1059]
[45, 973, 60, 47]
[63, 975, 78, 92]
[976, 1018, 863, 1060]
[1019, 978, 1061, 867]
[979, 1020, 1021, 359]
[1022, 148, 379, 348]
[982, 1023, 1024, 1064]
[984, 542, 544, 570]
[354, 324, 386, 1025]
[986, 106, 108, 127]
[1026, 989, 1066, 1027]
[990, 110, 112, 131]
[140, 120, 162, 703]
[771, 764, 1107, 1067]
[1068, 1029, 927, 1069]
[1020, 798, 359, 1070]
[1071, 1032, 1110, 1072]
[196, 175, 1073, 198]
[1074, 1035, 1113, 1076]
[1036, 1075, 1077, 1114]
[1078, 1039, 721, 754]
[547, 1079, 1080, 549]
[811, 321, 835, 849]
[1041, 1081, 1082, 1118]
[901, 1044, 940, 1084]
[1045, 1083, 1085, 1120]
[1086, 1048, 1123, 1088]
[1049, 1087, 1089, 1124]
[1090, 1052, 1126, 1092]
[1053, 1091, 146, 1127]
[1093, 1056, 1005, 1094]
[1057, 188, 595, 214]
[1095, 58, 87, 73]
[907, 1096, 944, 985]
[910, 946, 1097, 988]
[94, 110, 112, 1099]
[301, 1098, 1070, 1131]
[1100, 1062, 770, 800]
[1063, 1101, 942, 983]
[413, 381, 1134, 415]
[568, 1102, 599, 622]
[417, 109, 1136, 419]
[1103, 1065, 1138, 1104]
[1105, 132, 174, 154]
[1140, 1106, 1177, 1141]
[165, 186, 187, 1178]
[1142, 925, 1010, 492]
[169, 189, 191, 1181]
[966, 1108, 1183, 1143]
[173, 193, 195, 1184]
[1144, 1109, 1185, 1145]
[176, 197, 199, 507]
[1146, 1111, 1187, 1148]
[1112, 1147, 1149, 1188]
[1150, 1115, 1190, 1152]
[1116, 1151, 1153, 1191]
[756, 786, 1194, 812]
[1117, 1154, 1155, 1195]
[850, 874, 1196, 903]
[1119, 1156, 1157, 1197]
[1158, 1121, 1200, 1160]
[1122, 1159, 1161, 1201]
[1162, 1125, 1202, 1164]
[755, 1163, 749, 1203]
[1165, 1128, 1205, 1166]
[168, 98, 100, 119]
[1167, 1129, 1206, 1168]
[620, 102, 104, 123]
[1130, 548, 550, 575]
[1169, 1132, 139, 159]
[1133, 576, 540, 604]
[205, 824, 231, 1170]
[984, 542, 753, 720]
[1171, 1135, 733, 1172]
[1173, 1137, 1207, 1174]
[1175, 1139, 1209, 1176]
[607, 630, 352, 1210]
[629, 606, 1211, 631]
[1212, 1179, 1254, 1214]
[1180, 1213, 503, 474]
[1052, 1012, 1092, 1054]
[1182, 339, 1215, 373]
[1216, 424, 763, 1218]
[425, 1217, 536, 166]
[1219, 1186, 1257, 1220]
[509, 538, 1221, 566]
[1222, 868, 869, 1224]
[1189, 1223, 1225, 1260]
[1226, 1192, 1263, 1228]
[1193, 1227, 1229, 1176]
[963, 925, 1264, 1231]
[169, 1230, 1232, 215]
[1233, 1198, 1218, 1185]
[1199, 1234, 1235, 536]
[1236, 643, 644, 1238]
[1026, 1237, 1239, 1027]
[1240, 1204, 1270, 1241]
[117, 1132, 139, 159]
[1242, 1006, 1272, 1243]
[1217, 124, 166, 146]
[152, 132, 174, 1244]
[161, 182, 1274, 207]
[1245, 534, 455, 179]
[1246, 1013, 1015, 1247]
[1248, 1208, 1017, 1059]
[1249, 997, 999, 1034]
[1112, 1147, 1149, 1250]
[223, 247, 1251, 272]
[269, 1252, 1299, 1277]
[1253, 892, 968, 1300]
[1278, 1090, 1303, 1279]
[371, 505, 405, 1304]
[1280, 1255, 1306, 794]
[1256, 1091, 146, 1127]
[795, 780, 830, 1281]
[1282, 1258, 1308, 1283]
[1259, 1096, 944, 985]
[1284, 1261, 1310, 1286]
[1262, 1285, 572, 1311]
[842, 818, 1313, 1287]
[89, 75, 1288, 1314]
[670, 1265, 703, 740]
[1266, 669, 123, 143]
[780, 1267, 825, 781]
[1268, 125, 766, 147]
[887, 1269, 923, 960]
[1100, 768, 770, 1316]
[1045, 1271, 1085, 1120]
[1199, 425, 1235, 536]
[625, 649, 650, 1317]
[1289, 1273, 847, 1113]
[628, 652, 654, 1319]
[1290, 774, 776, 1291]
[722, 686, 757, 151]
[487, 519, 1322, 1292]
[751, 307, 782, 1323]
[1293, 1275, 1325, 1294]
[907, 1096, 944, 1295]
[1296, 1276, 995, 1297]
[786, 811, 1298, 835]
[449, 417, 634, 1327]
[632, 609, 1328, 633]
[1329, 1301, 1363, 1331]
[1302, 1330, 1332, 1364]
[1333, 1305, 1367, 1334]
[755, 722, 749, 1203]
[97, 820, 118, 99]
[701, 1307, 740, 728]
[729, 1309, 1028, 1335]
[986, 106, 1336, 127]
[1337, 1312, 1370, 1339]
[1289, 1338, 1340, 1371]
[1341, 641, 642, 672]
[1315, 1342, 598, 569]
[145, 964, 1343, 1375]
[1169, 137, 1344, 159]
[518, 1345, 551, 520]
[1268, 125, 766, 797]
[1182, 339, 341, 373]
[955, 997, 999, 829]
[1318, 673, 1346, 706]
[868, 893, 1378, 932]
[1320, 747, 1347, 1379]
[1348, 1321, 1381, 1349]
[153, 173, 1350, 1382]
[1351, 1324, 1385, 1353]
[311, 1352, 341, 373]
[1354, 878, 1387, 908]
[1355, 1001, 1003, 1038]
[1116, 1151, 1153, 1031]
[321, 351, 1356, 384]
[1357, 362, 1390, 1359]
[1326, 1358, 1360, 1391]
[1394, 1361, 1414, 1396]
[1362, 1395, 510, 872]
[1397, 1365, 1416, 1398]
[1366, 978, 1061, 867]
[1399, 116, 158, 138]
[850, 1368, 1196, 903]
[1369, 1156, 1157, 1197]
[1158, 1372, 1200, 1160]
[1373, 1400, 1174, 1138]
[1374, 600, 1401, 1419]
[157, 1402, 180, 454]
[1376, 1403, 1404, 1421]
[580, 553, 608, 1423]
[1253, 892, 968, 931]
[317, 1377, 1424, 380]
[777, 1405, 1406, 1425]
[1407, 777, 778, 1406]
[1380, 1408, 1409, 1427]
[1410, 1383, 1430, 1364]
[1384, 1087, 1089, 1431]
[541, 1386, 569, 543]
[545, 1285, 572, 546]
[547, 1079, 574, 549]
[577, 1388, 605, 626]
[1389, 1411, 650, 682]
[1318, 1392, 1346, 706]
[1393, 1412, 1413, 1432]
[613, 636, 637, 1141]
[635, 612, 187, 211]
[1434, 1415, 819, 1435]
[1436, 1417, 799, 769]
[1140, 1106, 637, 1141]
[1142, 925, 1264, 1231]
[169, 189, 1232, 215]
[1199, 1234, 507, 536]
[1236, 643, 644, 676]
[1418, 1175, 1437, 1459]
[1420, 1438, 1439, 1461]
[518, 486, 1440, 1463]
[1422, 1441, 1442, 1465]
[859, 1443, 894, 860]
[1100, 768, 770, 800]
[476, 970, 506, 477]
[958, 1001, 1003, 1444]
[708, 201, 1445, 241]
[1446, 1426, 1469, 1448]
[508, 1447, 1449, 1470]
[498, 1428, 531, 1451]
[1429, 1450, 895, 932]
[1452, 567, 621, 598]
[441, 1453, 475, 504]
[450, 222, 1454, 511]
[683, 719, 1455, 1475]
[777, 1405, 1406, 1381]
[1433, 367, 369, 401]
[560, 1456, 1491, 1476]
[213, 237, 902, 263]
[844, 1457, 1480, 1477]
[823, 204, 1493, 230]
[232, 208, 1494, 1478]
[209, 233, 235, 1495]
[560, 1456, 588, 615]
[213, 237, 239, 1497]
[1458, 212, 262, 1498]
[1460, 1479, 1480, 1500]
[1462, 1481, 1088, 1502]
[1464, 1162, 1482, 1202]
[1466, 1483, 1484, 1504]
[433, 1467, 467, 496]
[1468, 284, 286, 309]
[557, 469, 585, 500]
[1471, 904, 318, 1505]
[666, 1472, 700, 738]
[1473, 381, 1134, 1506]
[1474, 1485, 1486, 1507]
[711, 1487, 1040, 1508]
[1488, 1410, 1509, 1489]
[403, 1041, 1490, 1510]
[614, 638, 640, 1513]
[261, 501, 286, 639]
[1514, 859, 1538, 894]
[1515, 1492, 581, 1516]
[1517, 1402, 180, 203]
[1245, 534, 202, 179]
[1518, 532, 533, 561]
[1496, 1519, 1520, 1540]
[1315, 541, 598, 569]
[145, 964, 1521, 1375]
[82, 645, 100, 677]
[1499, 81, 1522, 99]
[1501, 1523, 1524, 1542]
[1125, 1525, 1363, 1544]
[1503, 616, 1526, 642]
[870, 1527, 227, 43]
[45, 973, 331, 47]
[311, 339, 1215, 373]
[1348, 1528, 1529, 1547]
[562, 1530, 590, 617]
[568, 597, 1531, 622]
[1146, 1366, 1104, 1148]
[1380, 1408, 1409, 1532]
[1081, 1117, 1118, 1549]
[1533, 1511, 1552, 1535]
[1512, 1534, 1536, 1553]
[437, 469, 585, 500]
[560, 587, 1491, 615]
[1556, 1537, 1568, 1557]
[807, 240, 242, 265]
[1558, 580, 631, 608]
[1559, 1539, 1570, 734]
[205, 229, 1571, 1170]
[228, 204, 1493, 1572]
[562, 589, 1575, 617]
[512, 1560, 543, 514]
[674, 705, 919, 744]
[1374, 600, 1401, 920]
[257, 68, 283, 84]
[67, 256, 83, 69]
[367, 711, 401, 435]
[1541, 366, 434, 400]
[805, 828, 1577, 847]
[1543, 497, 873, 530]
[893, 930, 1579, 969]
[1545, 1561, 672, 1580]
[1057, 188, 238, 214]
[1546, 1562, 972, 935]
[363, 395, 397, 484]
[371, 403, 405, 1304]
[1256, 1091, 1563, 1127]
[670, 701, 1582, 740]
[1548, 1048, 1123, 1583]
[978, 866, 867, 980]
[1139, 1105, 1564, 174]
[1122, 1550, 1161, 1565]
[1551, 975, 485, 1584]
[1566, 1554, 416, 448]
[1555, 516, 574, 1587]
[959, 1004, 1005, 1094]
[614, 638, 1619, 1513]
[1588, 1567, 1621, 1589]
[1590, 1569, 1623, 1591]
[659, 632, 692, 1592]
[1593, 1403, 1404, 1594]
[1246, 1013, 1595, 1247]
[1596, 1573, 1626, 1598]
[1574, 1597, 1599, 409]
[1600, 1576, 1628, 953]
[571, 545, 194, 1629]
[1601, 233, 235, 259]
[232, 1602, 258, 1478]
[101, 85, 368, 1050]
[437, 469, 471, 1603]
[468, 436, 499, 1634]
[1604, 1105, 1564, 1605]
[1578, 665, 737, 1636]
[1606, 1324, 1385, 1607]
[1581, 208, 1494, 1478]
[1608, 336, 726, 688]
[45, 973, 331, 478]
[63, 975, 485, 92]
[547, 516, 1080, 549]
[1041, 1081, 1510, 1118]
[755, 722, 749, 757]
[1588, 1567, 1621, 1609]
[410, 11, 1610, 22]
[1611, 795, 845, 830]
[674, 1612, 707, 744]
[679, 713, 1127, 749]
[1150, 1022, 154, 1152]
[1384, 1087, 1089, 1124]
[363, 1613, 1614, 484]
[1615, 1585, 1644, 1617]
[1586, 1616, 1618, 1504]
[450, 222, 271, 248]
[223, 1541, 249, 272]
[887, 922, 1663, 960]
[1167, 1129, 1254, 1214]
[1052, 1620, 1092, 1645]
[1646, 1622, 1666, 1647]
[1648, 691, 1668, 1649]
[1121, 1624, 1670, 1650]
[1173, 1137, 1207, 1671]
[522, 1625, 555, 524]
[407, 523, 443, 475]
[525, 1627, 391, 526]
[411, 445, 527, 44]
[528, 1630, 558, 530]
[1631, 529, 531, 559]
[1632, 638, 1619, 1513]
[1633, 1090, 1651, 1279]
[535, 1635, 280, 305]
[1496, 1652, 1653, 1540]
[537, 1637, 565, 539]
[1140, 636, 637, 664]
[938, 1638, 1673, 1654]
[1518, 532, 1655, 1674]
[517, 548, 550, 1675]
[1639, 149, 151, 171]
[12, 153, 23, 33]
[1656, 1640, 1661, 1657]
[1641, 824, 231, 255]
[98, 12, 1658, 1676]
[311, 1352, 1215, 373]
[1642, 723, 1659, 758]
[755, 1163, 749, 757]
[1643, 1660, 1661, 1657]
[173, 418, 195, 219]
[366, 1662, 400, 1677]
[267, 273, 293, 298]
[274, 297, 299, 1679]
[20, 378, 32, 1680]
[1681, 1664, 1704, 1682]
[1278, 1090, 1651, 1279]
[1625, 1665, 524, 1626]
[1627, 1667, 1706, 1683]
[325, 411, 357, 387]
[1684, 1669, 1707, 1685]
[420, 388, 1686, 421]
[1687, 553, 608, 581]
[554, 1688, 415, 383]
[1672, 1689, 1690, 555]
[662, 1539, 696, 734]
[596, 567, 621, 1691]
[666, 698, 1692, 738]
[1693, 793, 843, 819]
[479, 1395, 510, 872]
[1019, 978, 1148, 867]
[1193, 1139, 1229, 1176]
[169, 1230, 191, 215]
[1625, 1665, 524, 1694]
[1546, 896, 972, 935]
[257, 282, 70, 84]
[788, 90, 1695, 790]
[128, 904, 318, 1505]
[756, 1696, 787, 812]
[1586, 1483, 1484, 1712]
[1546, 896, 1697, 1713]
[59, 244, 74, 268]
[1678, 1698, 1699, 1715]
[317, 347, 1424, 1701]
[945, 1700, 1702, 947]
[870, 30, 56, 43]
[1719, 1703, 1727, 1720]
[1721, 1705, 1729, 1722]
[1672, 1689, 1731, 555]
[390, 525, 582, 391]
[445, 42, 44, 57]
[392, 976, 882, 393]
[857, 1708, 884, 858]
[1709, 62, 91, 77]
[1517, 178, 180, 203]
[629, 1710, 657, 631]
[635, 186, 187, 211]
[1105, 1150, 174, 154]
[89, 75, 1288, 91]
[41, 1527, 56, 43]
[86, 102, 646, 678]
[846, 866, 867, 980]
[848, 868, 869, 1224]
[1711, 1309, 1028, 1335]
[813, 836, 1598, 851]
[861, 525, 422, 391]
[1714, 486, 1440, 520]
[1716, 1441, 1723, 1733]
[1590, 1717, 1734, 1725]
[1718, 1724, 1726, 1735]
[918, 886, 953, 1737]
[71, 58, 1747, 285]
[287, 1728, 302, 276]
[277, 1730, 304, 279]
[281, 54, 83, 911]
[55, 282, 70, 84]
[916, 659, 730, 692]
[109, 93, 419, 111]
[41, 1527, 227, 43]
[691, 659, 730, 917]
[1022, 148, 710, 348]
[196, 175, 220, 1347]
[264, 1738, 289, 313]
[281, 54, 83, 69]
[367, 399, 712, 435]
[1150, 1022, 1190, 1152]
[413, 381, 1134, 1506]
[850, 1368, 875, 903]
[1627, 1739, 1706, 1749]
[456, 424, 488, 1218]
[1732, 1740, 1741, 1750]
[433, 1467, 467, 1743]
[990, 1742, 1744, 1099]
[1338, 1035, 1113, 1745]
[1736, 1369, 962, 1752]
[842, 1746, 858, 843]
[844, 1479, 1480, 1477]
[329, 303, 1760, 330]
[332, 306, 1762, 334]
[747, 777, 1379, 1406]
[1748, 1380, 1753, 1763]
[315, 343, 345, 879]
[905, 941, 1754, 1765]
[1144, 1755, 1185, 1251]
[1422, 1756, 1723, 1465]
[1751, 989, 1239, 1768]
[805, 1289, 829, 847]
[1156, 1757, 1758, 1770]
[893, 1290, 932, 969]
[1009, 1049, 1759, 1089]
[1071, 1032, 1110, 890]
[892, 859, 1538, 894]
[1515, 1492, 581, 1772]
[1773, 1761, 1786, 1774]
[1775, 120, 162, 703]
[121, 619, 143, 163]
[1020, 798, 359, 328]
[133, 153, 23, 33]
[327, 798, 359, 1070]
[1348, 1528, 1381, 1547]
[1408, 1488, 1532, 1789]
[1764, 452, 1776, 482]
[945, 909, 1702, 947]
[1775, 120, 162, 142]
[756, 1696, 1194, 812]
[1245, 534, 455, 563]
[1158, 1372, 1777, 1160]
[1766, 1778, 785, 810]
[1267, 786, 787, 812]
[1767, 789, 1779, 814]
[1769, 420, 482, 453]
[1771, 1780, 1431, 1791]
[971, 1016, 1017, 1782]
[1293, 1781, 1783, 1294]
[1142, 925, 1264, 492]
[966, 1108, 1809, 1143]
[1144, 1109, 1810, 1145]
[1795, 1784, 1811, 1796]
[609, 1785, 1812, 1396]
[1545, 1787, 672, 1580]
[253, 278, 974, 1813]
[861, 358, 422, 391]
[1256, 1091, 1563, 1814]
[1795, 1784, 1552, 1796]
[1788, 444, 506, 1815]
[1558, 580, 1817, 608]
[420, 1797, 453, 1800]
[609, 1785, 1414, 1396]
[910, 1798, 948, 988]
[1545, 1787, 1819, 1580]
[1711, 1309, 1028, 991]
[963, 925, 1264, 492]
[1341, 641, 642, 1820]
[564, 591, 376, 344]
[1790, 1576, 1628, 1821]
[346, 709, 379, 348]
[811, 834, 835, 1356]
[350, 607, 383, 784]
[813, 836, 837, 1823]
[388, 1799, 1800, 447]
[515, 1801, 1802, 565]
[1792, 1803, 877, 906]
[1804, 1793, 1826, 1806]
[1794, 1805, 1807, 1827]
[232, 208, 258, 1478]
[560, 1456, 1491, 615]
[1556, 1808, 1568, 1557]
[1830, 881, 956, 1831]
[1832, 1487, 1040, 1833]
[1834, 1569, 1623, 1591]
[659, 632, 692, 660]
[589, 616, 617, 642]
[1581, 208, 258, 1478]
[209, 623, 235, 259]
[1830, 881, 956, 913]
[1719, 1703, 1835, 1720]
[429, 169, 463, 191]
[933, 896, 972, 1713]
[456, 424, 763, 1218]
[441, 473, 1836, 504]
[1219, 1186, 1257, 1838]
[1008, 1837, 1839, 1010]
[1840, 1816, 1868, 1842]
[502, 1841, 1655, 1674]
[1843, 1818, 1270, 1844]
[1801, 508, 977, 539]
[1434, 1415, 1870, 1845]
[990, 110, 1744, 1099]
[1846, 630, 352, 658]
[816, 934, 1847, 854]
[1556, 1808, 1848, 1557]
[1348, 1321, 1381, 1547]
[1162, 1849, 1850, 1164]
[1822, 1851, 1852, 1874]
[1068, 1853, 1854, 1876]
[1824, 1855, 592, 864]
[508, 479, 539, 1470]
[1825, 1856, 1857, 1879]
[856, 878, 880, 1858]
[907, 943, 1859, 1295]
[1669, 1828, 1881, 1860]
[1829, 850, 851, 875]
[1590, 1569, 1623, 1725]
[1736, 1861, 1896, 1752]
[1771, 1862, 1897, 1791]
[1883, 1863, 1860, 1575]
[1576, 674, 953, 1737]
[1632, 638, 640, 1513]
[261, 284, 286, 639]
[1588, 1567, 1898, 1589]
[1590, 1569, 1734, 1725]
[267, 291, 293, 1899]
[1681, 1664, 1704, 1900]
[1230, 1884, 1181, 337]
[494, 445, 527, 1902]
[498, 529, 531, 1451]
[1719, 1864, 1727, 1885]
[502, 532, 533, 1674]
[1865, 1573, 1626, 1904]
[1886, 1866, 1905, 1887]
[1867, 390, 610, 1906]
[1165, 1869, 1205, 1166]
[479, 1395, 510, 480]
[1167, 1179, 1206, 1168]
[1019, 978, 1061, 1908]
[105, 1871, 126, 107]
[109, 354, 130, 111]
[133, 21, 155, 33]
[59, 72, 245, 268]
[992, 1805, 1030, 993]
[317, 1377, 349, 380]
[1407, 777, 1379, 1406]
[1872, 1816, 1868, 1909]
[1788, 444, 506, 477]
[1873, 1888, 692, 660]
[1875, 1889, 1890, 1911]
[1877, 686, 757, 151]
[282, 307, 782, 1323]
[1878, 288, 289, 313]
[1880, 291, 293, 298]
[1891, 1684, 1912, 1892]
[1368, 294, 296, 319]
[1893, 1882, 1914, 1894]
[1739, 297, 299, 323]
[1825, 1895, 1943, 1915]
[1916, 1041, 1490, 1917]
[1918, 1667, 1706, 1683]
[1684, 1669, 1707, 1881]
[1882, 1600, 1947, 1286]
[842, 1746, 858, 1287]
[243, 75, 1288, 91]
[1556, 1537, 1568, 1919]
[807, 240, 718, 265]
[1920, 1467, 467, 1743]
[809, 832, 1921, 466]
[1338, 1035, 1113, 1076]
[1036, 1337, 1077, 1114]
[1045, 1083, 1922, 1120]
[1901, 1923, 1349, 1949]
[339, 371, 1924, 1950]
[1903, 1925, 1082, 1118]
[1095, 58, 87, 285]
[666, 1472, 1692, 1952]
[1499, 820, 118, 99]
[1171, 661, 1926, 1172]
[701, 1307, 740, 1928]
[1012, 1927, 1929, 1014]
[1843, 1204, 1270, 1241]
[1907, 1930, 1931, 1051]
[541, 512, 1932, 1955]
[1769, 1933, 482, 453]
[1804, 1793, 1934, 1806]
[382, 414, 416, 1935]
[1830, 881, 690, 913]
[1910, 764, 1936, 1067]
[535, 278, 974, 305]
[1883, 1863, 1937, 1958]
[1320, 1938, 1347, 1379]
[945, 909, 987, 1939]
[1940, 1913, 1961, 1941]
[1942, 324, 386, 356]
[1627, 1667, 1706, 1749]
[1963, 1944, 1486, 1964]
[1965, 1945, 1809, 1143]
[394, 1946, 1390, 396]
[1966, 1032, 1110, 890]
[1967, 1567, 1898, 1589]
[264, 1738, 289, 808]
[1446, 1948, 1469, 1448]
[752, 783, 871, 810]
[805, 1289, 1577, 847]
[1312, 1968, 1969, 1975]
[1150, 1115, 154, 1152]
[1117, 1154, 1155, 1976]
[1119, 1156, 1157, 1758]
[1158, 1121, 1777, 1160]
[1137, 1400, 1174, 1979]
[1162, 1125, 1850, 1164]
[1383, 1351, 1970, 1980]
[1165, 1128, 1982, 1166]
[1951, 601, 147, 1343]
[1167, 1129, 1254, 1168]
[1119, 1156, 1752, 1758]
[338, 310, 372, 1971]
[1907, 1009, 1011, 1051]
[140, 120, 1984, 703]
[1953, 1972, 442, 408]
[1973, 1869, 1982, 1166]
[1954, 505, 405, 439]
[1045, 1271, 1922, 1120]
[1597, 407, 675, 443]
[1199, 425, 507, 536]
[1956, 1405, 1406, 1425]
[767, 1417, 799, 1985]
[1974, 1380, 1986, 1763]
[420, 1797, 1686, 421]
[1957, 836, 837, 1823]
[1959, 1799, 1800, 447]
[1615, 1960, 1987, 1617]
[1974, 1962, 1753, 1763]
[390, 525, 422, 391]
[1144, 1755, 1185, 1145]
[1795, 1511, 1552, 1796]
[914, 883, 950, 1391]
[683, 1039, 721, 1475]
[1795, 1784, 1552, 1535]
[246, 222, 1454, 511]
[1920, 1467, 2007, 496]
[809, 832, 495, 2008]
[557, 469, 471, 1603]
[468, 556, 1988, 1634]
[1604, 1105, 1564, 174]
[1296, 1989, 995, 1297]
[577, 1388, 1990, 626]
[1977, 1991, 1770, 1599]
[1978, 1992, 1993, 2012]
[571, 1994, 1995, 1629]
[1873, 1888, 692, 1592]
[1981, 1996, 451, 419]
[1997, 1664, 2015, 1682]
[1977, 1998, 1770, 2016]
[1999, 370, 1042, 404]
[1049, 1771, 1089, 1124]
[2000, 1983, 2018, 2001]
[1053, 1091, 1563, 1127]
[2002, 742, 2019, 2003]
[1997, 1664, 1704, 1900]
[1137, 1400, 1174, 1138]
[1458, 212, 262, 238]
[508, 1447, 539, 1470]
[1829, 850, 2004, 875]
[329, 2005, 361, 330]
[385, 418, 195, 1184]
[1923, 1137, 1207, 1671]
[1068, 1029, 1854, 1876]
[508, 479, 1449, 1470]
[1103, 1065, 1138, 2006]
[625, 1411, 650, 1317]
[1764, 452, 514, 482]
[1496, 1652, 1520, 1540]
[1517, 178, 2032, 454]
[1840, 1816, 1868, 1909]
[2022, 652, 654, 685]
[2023, 1186, 2033, 1838]
[1566, 1554, 416, 1935]
[1474, 1485, 2024, 1964]
[1408, 2009, 1532, 1789]
[1822, 2025, 2026, 1874]
[535, 1635, 974, 305]
[2010, 1730, 304, 865]
[2011, 1412, 2027, 2036]
[1780, 411, 412, 387]
[2013, 1426, 1469, 2037]
[2014, 2009, 1532, 1509]
[1121, 1624, 1160, 1123]
[481, 452, 1776, 2038]
[1125, 1301, 1363, 1544]
[2017, 909, 987, 1939]
[901, 1044, 2039, 981]
[2028, 1678, 1679, 1699]
[410, 11, 32, 22]
[1280, 2020, 2041, 2029]
[1418, 1175, 1607, 1459]
[2021, 811, 1298, 835]
[394, 362, 1390, 1359]
[425, 1217, 459, 489]
[2022, 652, 654, 1319]
[1169, 1132, 1344, 159]
[205, 824, 1571, 1170]
[1171, 1135, 1926, 1172]
[1173, 1137, 1949, 1174]
[2030, 603, 1990, 626]
[1318, 673, 743, 2031]
[586, 237, 239, 1497]
[512, 1560, 543, 2042]
[2043, 1864, 1727, 1885]
[1910, 764, 1107, 1067]
[1068, 1029, 927, 1876]
[687, 723, 1659, 2044]
[2045, 1585, 1987, 1617]
[651, 627, 2046, 653]
[1974, 1380, 1753, 1763]
[2034, 2047, 2048, 2063]
[420, 1797, 453, 421]
[2035, 1669, 1707, 1881]
[63, 975, 485, 1584]
[1326, 883, 1360, 1391]
[1318, 1392, 743, 706]
[445, 862, 44, 423]
[446, 197, 1508, 507]
[1903, 1081, 1510, 1118]
[1875, 1889, 1890, 1200]
[1103, 2049, 2050, 2006]
[643, 1162, 1482, 1202]
[1891, 2051, 1912, 1892]
[1545, 1561, 672, 2052]
[1615, 1960, 1644, 1617]
[2053, 2040, 2067, 2054]
[2055, 1689, 1690, 2056]
[2057, 1884, 1181, 337]
[1383, 1351, 1970, 1385]
[2058, 310, 372, 340]
[389, 46, 48, 427]
[732, 768, 770, 1316]
[1376, 1403, 1404, 1594]
[1596, 1573, 1626, 1904]
[1953, 1972, 442, 2059]
[1351, 1418, 1385, 1353]
[2011, 1412, 1413, 2036]
[192, 571, 218, 194]
[1315, 541, 2078, 569]
[616, 641, 642, 1820]
[1418, 2060, 1607, 1459]
[618, 643, 644, 1238]
[168, 645, 100, 119]
[620, 102, 646, 123]
[1843, 1204, 1270, 1844]
[624, 647, 648, 2077]
[2071, 2061, 2072, 1553]
[517, 2062, 2079, 575]
[625, 1411, 2080, 1317]
[1512, 2061, 2072, 2081]
[1883, 2073, 1860, 1958]
[483, 395, 1614, 484]
[394, 1946, 1390, 1359]
[1586, 1616, 1484, 1504]
[1393, 1412, 1413, 2036]
[1546, 896, 972, 1713]
[773, 745, 2074, 775]
[1267, 786, 1194, 812]
[1117, 1458, 1155, 1195]
[1068, 1853, 927, 1876]
[1639, 149, 602, 171]
[687, 2064, 1659, 758]
[2065, 2075, 2076, 2083]
[705, 2066, 1439, 1461]
[173, 418, 195, 1184]
[1515, 2068, 2084, 1516]
[1574, 2069, 1599, 409]
[624, 2070, 648, 2077]
[1302, 1383, 1332, 1364]
[541, 1386, 1932, 1955]
[708, 216, 1445, 241]
[807, 240, 242, 2085]
[1556, 1537, 1848, 1557]
[2086, 1351, 1970, 1385]
[1162, 1849, 1202, 1164]
[2058, 310, 372, 1971]
[889, 926, 2087, 965]
[1167, 1179, 1254, 1214]
[1180, 440, 503, 474]
[1052, 1012, 1092, 1645]
[1656, 1660, 1661, 2088]
[1523, 2075, 2076, 2083]
[1320, 747, 2089, 1379]
[2090, 343, 345, 879]
[1646, 2091, 2092, 1647]
[910, 1798, 948, 2093]
[2082, 839, 841, 854]
[1643, 1660, 2100, 1657]
[1318, 1392, 743, 2031]
[870, 1527, 56, 43]
[708, 216, 251, 241]
[564, 314, 593, 344]
[795, 780, 830, 806]
[212, 188, 238, 214]
[963, 925, 1010, 492]
[169, 1230, 191, 1181]
[625, 649, 2080, 1317]
[1586, 1483, 1484, 1504]
[1893, 2094, 1914, 1894]
[1546, 1562, 972, 1713]
[1974, 1962, 1986, 1763]
[1462, 1481, 2102, 2095]
[2096, 1560, 543, 514]
[411, 445, 527, 1902]
[1951, 601, 147, 167]
[483, 395, 397, 431]
[736, 182, 184, 578]
[54, 390, 610, 1906]
[1954, 505, 405, 1304]
[1366, 978, 1061, 1908]
[1468, 284, 286, 639]
[1512, 2061, 2072, 1553]
[687, 723, 1659, 758]
[513, 2097, 753, 570]
[1872, 1816, 1868, 1842]
[624, 2070, 2107, 2077]
[1997, 1664, 1704, 1682]
[406, 1972, 442, 408]
[2104, 1501, 2108, 1524]
[1893, 2094, 1774, 1894]
[2098, 1801, 1802, 565]
[852, 1803, 877, 906]
[1767, 2099, 791, 2105]
[856, 878, 1387, 908]
[1576, 886, 953, 1737]
[1499, 820, 1522, 99]
[101, 2101, 368, 1050]
[1608, 336, 337, 369]
[1656, 1660, 1661, 1657]
[2090, 343, 345, 377]
[1719, 1864, 1835, 1720]
[1901, 2103, 1349, 1949]
[571, 545, 1995, 1629]
[1903, 1925, 1510, 1118]
[433, 465, 2007, 496]
[557, 584, 471, 500]
[755, 722, 2109, 1203]
[1656, 1660, 2100, 1657]
[889, 2106, 2087, 2110]
[2111, 1044, 940, 981]
[2028, 1678, 2118, 1699]
[1280, 2020, 1306, 2029]
[41, 1527, 56, 2112]
[2113, 1773, 2120, 1786]
[2114, 347, 1424, 1701]
[1718, 1724, 1726, 1283]
[907, 943, 944, 1295]
[1284, 1600, 1947, 1286]
[844, 1479, 1480, 1500]
[346, 148, 710, 348]
[196, 573, 220, 1347]
[502, 532, 1655, 1674]
[635, 186, 187, 1178]
[1362, 1395, 510, 480]
[1597, 407, 675, 2115]
[2116, 1757, 1758, 1770]
[1878, 288, 289, 808]
[1883, 2073, 1860, 1575]
[1576, 886, 953, 919]
[861, 525, 582, 391]
[833, 647, 2107, 2077]
[1843, 1818, 1270, 1241]
[2000, 2117, 2018, 2123]
[1242, 1006, 1272, 1047]
[982, 1023, 1024, 2124]
[1122, 1159, 1161, 1565]
[2125, 1305, 2127, 1334]
[275, 1728, 302, 276]
[1632, 2119, 1619, 1513]
[1588, 2121, 1621, 1589]
[1590, 1717, 1623, 1725]
[1000, 815, 853, 1002]
[1355, 1001, 1003, 1444]
[1966, 1032, 2128, 890]
[892, 859, 931, 894]
[128, 269, 318, 1505]
[747, 777, 778, 1406]
[1709, 62, 91, 220]
[978, 866, 867, 891]
[1139, 1105, 1564, 1605]
[1551, 975, 485, 92]
[1555, 516, 574, 549]
[1180, 1213, 2129, 474]
[1302, 1330, 1430, 1364]
[307, 788, 335, 594]
[541, 512, 569, 1955]
[1433, 2122, 2130, 401]
[912, 881, 956, 1831]
[1171, 1135, 733, 695]
[1559, 1539, 696, 734]
[2111, 1044, 2039, 981]
[1045, 1271, 1085, 2139]
[1063, 941, 1754, 983]
[1978, 2131, 2132, 2012]
[651, 2126, 2046, 2133]
[1020, 301, 359, 328]
[1825, 1895, 1943, 1879]
[317, 347, 1424, 380]
[809, 432, 495, 2008]
[433, 1467, 2007, 496]
[2034, 929, 2048, 2134]
[1748, 1380, 1986, 1763]
[2135, 1481, 1088, 1502]
[1348, 1528, 1381, 1349]
[177, 534, 455, 179]
[429, 461, 171, 191]
[269, 1748, 1299, 1277]
[537, 1637, 977, 539]
[509, 576, 540, 566]
[938, 900, 980, 1654]
[959, 1056, 1005, 1043]
[90, 106, 1336, 127]
[1452, 567, 1745, 598]
[121, 619, 143, 962]
[2136, 745, 2074, 2137]
[2138, 1049, 1759, 1089]
[1880, 291, 293, 1899]
[905, 941, 1754, 983]
[1966, 1032, 1110, 1072]
[1144, 1755, 1810, 1145]
[1074, 1035, 1113, 1745]
[1736, 1861, 962, 1752]
[181, 735, 206, 2141]
[736, 182, 1274, 207]
[2053, 2040, 2067, 2142]
[1429, 893, 1378, 932]
[1963, 1485, 2024, 1964]
[1566, 414, 416, 1935]
[1965, 1108, 1183, 1143]
[1766, 783, 785, 810]
[1446, 1426, 1469, 2037]
[1822, 2025, 1852, 1874]
[1408, 2009, 1532, 1509]
[1121, 1086, 1160, 1123]
[1923, 1137, 1949, 1174]
[666, 1472, 1692, 738]
[1171, 661, 733, 695]
[193, 1182, 2143, 2146]
[315, 343, 936, 879]
[910, 1798, 1097, 988]
[1193, 1139, 1209, 1176]
[568, 597, 599, 2147]
[2144, 922, 923, 960]
[125, 601, 147, 1343]
[1045, 1083, 1085, 2139]
[1369, 1156, 1752, 1758]
[1290, 1374, 776, 1291]
[487, 2140, 1322, 1292]
[1293, 1781, 1325, 1294]
[683, 1039, 1455, 1475]
[1963, 1485, 1486, 1507]
[1146, 1111, 1104, 1148]
[1832, 1487, 1040, 1508]
[893, 1290, 1579, 969]
[1009, 1049, 1759, 2148]
[228, 204, 1493, 230]
[205, 229, 231, 1170]
[1420, 2066, 1439, 1461]
[1501, 2145, 1524, 2076]
[2034, 2047, 2048, 2134]
[1216, 424, 488, 458]
[1103, 2049, 1138, 2006]
[635, 186, 663, 211]
[181, 735, 579, 183]
[42, 55, 2149, 611]
[1278, 2150, 1303, 1279]
[938, 1638, 980, 1654]
[1105, 1150, 174, 1244]
[1130, 548, 550, 1675]
[1249, 997, 658, 829]
[1981, 109, 451, 419]
[961, 1006, 1272, 1047]
[568, 1102, 1531, 622]
[1081, 1117, 2151, 1549]
[1057, 2152, 238, 214]
[1517, 1402, 2032, 454]
[1462, 1481, 2102, 1502]
[1913, 2025, 2026, 1874]
[1121, 1086, 1670, 1650]
[541, 1386, 569, 1955]
[209, 623, 235, 1495]
[697, 665, 737, 1636]
[2153, 2155, 2019, 2157]
[1333, 1305, 1367, 2158]
[1436, 1417, 799, 1985]
[898, 392, 913, 882]
[2144, 922, 923, 2159]
[301, 1098, 2160, 1131]
[354, 848, 386, 356]
[1289, 1273, 1340, 1371]
[481, 452, 1776, 482]
[1978, 2131, 1993, 2012]
[2017, 909, 987, 947]
[2154, 333, 335, 365]
[1608, 336, 726, 369]
[2043, 1864, 1727, 1720]
[1721, 2156, 1729, 1722]
[2035, 1669, 1707, 1685]
[2136, 745, 802, 775]
[1496, 1519, 1653, 2168]
[1140, 636, 1177, 1141]
[1394, 1361, 1812, 1396]
[1625, 1596, 2161, 1694]
[1829, 2162, 2004, 875]
[329, 2005, 1760, 330]
[1312, 1968, 1969, 2163]
[762, 727, 2164, 763]
[949, 921, 2172, 2166]
[161, 2165, 1274, 207]
[2167, 1154, 1155, 1195]
[868, 893, 895, 932]
[420, 388, 453, 1800]
[1373, 1400, 1174, 1979]
[2013, 1426, 1469, 1448]
[1026, 989, 1239, 1027]
[679, 755, 1127, 749]
[363, 1613, 397, 484]
[1418, 2060, 1437, 1459]
[277, 1730, 304, 865]
[1318, 673, 743, 706]
[708, 216, 251, 226]
[826, 303, 1760, 330]
[1394, 1785, 1414, 1396]
[1212, 1179, 1254, 1168]
[1329, 1301, 1363, 1544]
[589, 616, 1526, 642]
[2169, 1662, 400, 1677]
[2021, 811, 1298, 2174]
[1189, 2170, 1225, 1260]
[2171, 771, 772, 801]
[986, 2173, 1336, 127]
[1290, 774, 776, 803]
[1473, 381, 447, 415]
[571, 1994, 194, 1629]
[990, 110, 112, 1099]
[98, 12, 1658, 155]
[1642, 723, 1659, 2044]
[1460, 1479, 1480, 1477]
[1326, 883, 950, 915]
[102, 669, 123, 143]
[277, 252, 304, 865]
[1773, 1761, 1786, 2180]
[1434, 1415, 1870, 1435]
[1546, 1562, 1697, 1713]
[1678, 1698, 2175, 1715]
[332, 2176, 1762, 334]
[153, 173, 33, 1382]
[2023, 2177, 2033, 1838]
[517, 2062, 550, 575]
[1289, 1273, 847, 1371]
[1978, 2131, 2132, 2178]
[1122, 1159, 2179, 1565]
[1420, 1438, 2189, 1461]
[992, 951, 1807, 993]
[767, 731, 2191, 769]
[185, 86, 88, 104]
[739, 656, 728, 690]
[742, 771, 772, 1936]
[746, 774, 776, 1291]
[708, 201, 251, 226]
[826, 303, 361, 330]
[1326, 883, 950, 1391]
[1397, 2185, 1416, 1149]
[338, 2186, 372, 1971]
[1714, 486, 1440, 1463]
[2181, 2187, 830, 806]
[833, 647, 648, 2077]
[1100, 1062, 770, 1316]
[2182, 2131, 2132, 2012]
[577, 603, 1990, 626]
[2188, 1159, 1161, 1565]
[1978, 1992, 2132, 2012]
[1840, 2183, 2192, 1842]
[2184, 1866, 1905, 2193]
[67, 256, 83, 911]
[606, 580, 1817, 608]
[1397, 2185, 1416, 1398]
[1399, 2190, 158, 2196]
[2197, 519, 521, 552]
[106, 125, 766, 147]
[764, 729, 1067, 765]
[1245, 156, 455, 179]
[177, 534, 202, 179]
[394, 362, 1390, 396]
[2022, 652, 2198, 685]
[1151, 1296, 2199, 995]
[2000, 1983, 2018, 2123]
[1464, 1162, 1238, 1202]
[101, 2101, 122, 103]
[1180, 440, 2129, 474]
[2144, 922, 1663, 960]
[518, 1345, 1440, 1463]
[1429, 1450, 1378, 932]
[354, 848, 386, 1025]
[1615, 1585, 1987, 2200]
[1566, 414, 2201, 448]
[1305, 2194, 1334, 1306]
[2195, 1397, 1435, 1416]
[701, 739, 2206, 1928]
[1843, 1818, 2207, 1844]
[1246, 2202, 1595, 1247]
[136, 2190, 158, 2196]
[683, 1039, 721, 754]
[1276, 1192, 1263, 1228]
[2203, 1312, 1370, 1339]
[1063, 941, 1754, 1765]
[1501, 2145, 1524, 1542]
[2204, 1415, 1870, 1845]
[959, 1056, 1005, 1094]
[1681, 1664, 2015, 1682]
[445, 862, 44, 57]
[1103, 1065, 2050, 2006]
[446, 197, 199, 221]
[2205, 1333, 1069, 2127]
[1365, 1147, 1149, 1250]
[301, 97, 1070, 1131]
[1457, 1151, 1153, 1031]
[1541, 366, 434, 2208]
[2209, 2194, 1334, 2210]
[2211, 1456, 1491, 1476]
[823, 204, 1493, 1572]
[1246, 2202, 1015, 1247]
[1766, 1778, 871, 810]
[1545, 1561, 1819, 1580]
[476, 444, 1058, 477]
[192, 571, 920, 194]
[2065, 2075, 2076, 2128]
[1108, 1020, 1021, 359]
[1501, 1523, 2216, 1542]
[898, 2212, 913, 882]
[306, 2213, 334, 2214]
[1574, 1597, 2217, 409]
[662, 694, 1570, 734]
[693, 661, 733, 1172]
[518, 1345, 1440, 520]
[2197, 519, 521, 1292]
[1422, 1441, 1723, 1465]
[1503, 616, 617, 642]
[264, 1738, 671, 313]
[1790, 1576, 1628, 953]
[1801, 508, 565, 539]
[468, 556, 499, 470]
[1578, 665, 737, 699]
[468, 436, 1988, 1634]
[1999, 370, 1042, 2218]
[270, 294, 296, 1984]
[2025, 2034, 1874, 2215]
[786, 811, 1298, 2174]
[1357, 362, 1390, 396]
[606, 580, 1817, 2219]
[2220, 1968, 1969, 2163]
[949, 921, 2172, 1762]
[2221, 1537, 1568, 1557]
[1559, 1539, 1570, 2222]
[2223, 1182, 2143, 2146]
[2153, 2155, 2019, 2003]
[1907, 1930, 1011, 1051]
[1593, 1403, 2230, 1421]
[1246, 1013, 1015, 1055]
[1732, 1740, 2231, 1750]
[1248, 1016, 1017, 1059]
[1767, 789, 791, 2105]
[1632, 638, 640, 668]
[261, 284, 667, 639]
[1266, 669, 123, 702]
[704, 673, 743, 2031]
[545, 515, 572, 1311]
[596, 567, 1745, 598]
[2136, 745, 2074, 775]
[290, 266, 316, 761]
[2220, 1968, 1969, 1975]
[105, 89, 2224, 107]
[2010, 1730, 304, 279]
[1578, 2225, 737, 1636]
[196, 573, 1073, 198]
[1036, 1075, 2052, 1114]
[1940, 1913, 1961, 1852]
[1678, 2002, 2175, 1715]
[2226, 1023, 1024, 1064]
[332, 2176, 364, 334]
[1499, 81, 118, 99]
[701, 739, 740, 1928]
[2195, 2227, 2235, 1416]
[1189, 2170, 2054, 1260]
[1355, 2228, 2236, 1444]
[1997, 2229, 2015, 1682]
[1280, 2020, 1306, 794]
[795, 2187, 830, 1281]
[1282, 1724, 1308, 1283]
[1284, 1600, 1310, 1286]
[545, 1285, 572, 1311]
[842, 1746, 1313, 1287]
[243, 75, 1288, 1314]
[236, 212, 262, 1498]
[901, 1044, 940, 981]
[1233, 1198, 1218, 2237]
[188, 741, 822, 190]
[1601, 233, 235, 1495]
[1289, 1338, 847, 1113]
[564, 314, 376, 344]
[1566, 414, 416, 448]
[1296, 1989, 2238, 1297]
[2232, 417, 634, 451]
[547, 516, 574, 1587]
[2066, 2053, 2234, 2239]
[450, 2233, 271, 511]
[1973, 1869, 1982, 2240]
[2241, 2053, 2234, 2067]
[2242, 946, 948, 2093]
[2243, 1622, 2092, 1647]
[1648, 691, 2250, 1649]
[1125, 1301, 1363, 1331]
[982, 1023, 2244, 2124]
[764, 2245, 1067, 765]
[1245, 156, 202, 179]
[410, 378, 32, 1680]
[1169, 137, 139, 159]
[2241, 2053, 2234, 2239]
[2246, 1761, 1786, 1774]
[363, 395, 1614, 484]
[223, 1541, 1251, 272]
[1296, 1276, 2238, 1297]
[1464, 2247, 1238, 1202]
[101, 2101, 368, 103]
[429, 169, 171, 191]
[339, 371, 373, 1950]
[1593, 2248, 2230, 1421]
[1732, 2249, 2231, 1750]
[1767, 2099, 791, 814]
[852, 1803, 877, 2252]
[2253, 1889, 1250, 1200]
[643, 1162, 1238, 1202]
[1351, 1418, 1385, 1607]
[2251, 2254, 1934, 1806]
[1788, 444, 1058, 477]
[157, 1402, 180, 203]
[1389, 1411, 650, 1317]
[63, 76, 485, 1584]
[402, 370, 1042, 2218]
[850, 874, 875, 296]
[852, 876, 877, 2252]
[75, 62, 91, 220]
[193, 1182, 2143, 1215]
[2255, 2106, 2087, 2110]
[816, 839, 1847, 854]
[1804, 2254, 1934, 2256]
[1276, 1236, 1263, 1228]
[1175, 1139, 1229, 1176]
[2204, 1415, 819, 1435]
[938, 1638, 980, 126]
[2125, 1305, 1367, 1334]
[767, 1417, 2191, 769]
[498, 1428, 531, 559]
[232, 1602, 1494, 1478]
[1095, 58, 1747, 285]
[795, 2187, 830, 806]
[958, 1001, 2236, 1444]
[1586, 1616, 1484, 1712]
[105, 1871, 2224, 107]
[1578, 2225, 2257, 1636]
[297, 1678, 2118, 1699]
[1804, 2254, 1826, 1806]
[976, 1018, 863, 1731]
[1891, 1684, 1772, 1892]
[269, 1748, 1505, 1277]
[1999, 2258, 438, 404]
[2000, 2117, 2259, 2123]
[729, 1309, 1028, 991]
[994, 1296, 1031, 995]
[842, 818, 858, 843]
[89, 75, 107, 91]
[560, 587, 1491, 1476]
[2243, 1622, 1666, 1647]
[2181, 2187, 830, 1281]
[1846, 630, 352, 1210]
[2232, 417, 634, 1327]
[2002, 2155, 2019, 2157]
[2125, 1305, 1367, 2158]
[306, 281, 334, 2214]
[1785, 1773, 2120, 1786]
[148, 128, 170, 318]
[2260, 1705, 1729, 2261]
[472, 440, 2129, 2262]
[424, 1198, 1218, 2237]
[1829, 2162, 851, 875]
[1893, 1882, 1774, 1894]
[2221, 1537, 1568, 1919]
[1588, 2121, 1898, 1589]
[773, 2263, 802, 775]
[290, 2264, 792, 761]
[762, 1216, 794, 763]
[764, 2245, 796, 765]
[767, 1417, 799, 769]
[589, 616, 1526, 2265]
[2169, 1662, 400, 368]
[1355, 2228, 1003, 1444]
[2114, 347, 1424, 380]
[1920, 1467, 467, 496]
[1581, 208, 258, 234]
[350, 320, 827, 784]
[1767, 789, 791, 814]
[1397, 1365, 2266, 1398]
[2104, 2267, 1502, 1524]
[321, 1633, 353, 384]
[1262, 1285, 572, 546]
[325, 355, 412, 387]
[557, 469, 471, 500]
[71, 260, 1747, 285]
[287, 250, 302, 276]
[513, 542, 753, 570]
[816, 839, 1847, 2269]
[2268, 1828, 1881, 1860]
[1525, 1913, 1961, 1941]
[1903, 1081, 1082, 1118]
[889, 2106, 928, 965]
[1824, 1855, 2270, 864]
[2022, 2271, 654, 685]
[1625, 1665, 2161, 1694]
[425, 1217, 536, 489]
[1117, 1458, 1155, 1976]
[1907, 1009, 1931, 1051]
[994, 952, 2199, 995]
[996, 954, 2163, 998]
[1000, 957, 853, 1002]
[1981, 109, 1136, 419]
[967, 1013, 1015, 1247]
[1877, 686, 757, 724]
[2272, 12, 1658, 1676]
[1739, 297, 299, 1679]
[1942, 324, 386, 1025]
[1923, 1137, 1207, 1174]
[2273, 1275, 1325, 1294]
[1977, 1991, 1770, 2016]
[1399, 2190, 158, 138]
[2203, 1312, 1114, 1969]
[2274, 1895, 1943, 1879]
[809, 432, 495, 466]
[1293, 1275, 1783, 1294]
[687, 2064, 725, 758]
[788, 759, 1695, 790]
[945, 1700, 987, 947]
[1354, 878, 880, 908]
[755, 1163, 2109, 1203]
[1956, 1405, 1406, 1381]
[1433, 2122, 369, 401]
[1840, 1816, 2192, 1842]
[181, 160, 206, 2141]
[2053, 1189, 2067, 2142]
[1766, 783, 871, 810]
[961, 1006, 1272, 1243]
[2188, 1159, 1161, 1201]
[760, 789, 791, 2105]
[910, 946, 948, 2093]
[1026, 989, 1239, 1768]
[1488, 1410, 2275, 1489]
[403, 1041, 1490, 1917]
[2045, 1585, 1987, 2200]
[1305, 2194, 1334, 2210]
[1026, 1237, 1066, 1027]
[907, 1096, 1859, 1295]
[990, 1742, 112, 1099]
[1105, 132, 174, 1244]
[1249, 997, 999, 829]
[1355, 1001, 2236, 1444]
[1767, 2099, 1779, 814]
[515, 1801, 1802, 2276]
[1771, 1780, 1897, 1791]
[2277, 2047, 2048, 2134]
[1965, 1945, 1183, 1143]
[701, 1307, 2206, 1928]
[1843, 1204, 2207, 1844]
[2071, 2061, 1536, 1553]
[2205, 1333, 2279, 2127]
[1517, 1402, 180, 454]
[31, 862, 44, 423]
[410, 11, 32, 1680]
[1217, 124, 166, 2280]
[306, 2213, 2281, 2214]
[1514, 859, 931, 894]
[1515, 1492, 2084, 1516]
[1543, 497, 558, 530]
[1543, 497, 873, 899]
[1576, 674, 953, 919]
[1337, 1312, 1370, 1969]
[1422, 1756, 1723, 1733]
[1751, 989, 1239, 1027]
[2243, 1622, 2092, 2282]
[1648, 2278, 2250, 1649]
[1918, 1667, 1706, 1749]
[1121, 1086, 1160, 1650]
[1216, 424, 488, 1218]
[2211, 1456, 1491, 615]
[1556, 1808, 1568, 1919]
[1555, 516, 1080, 549]
[577, 603, 1990, 2283]
[2284, 921, 2172, 1762]
[773, 2263, 2074, 775]
[117, 1132, 1344, 159]
[1719, 1703, 1727, 1885]
[1523, 2075, 2076, 2128]
[338, 310, 2285, 1971]
[1108, 1020, 1021, 2287]
[145, 2286, 1343, 1375]
[2288, 1620, 1092, 1054]
[2135, 1481, 2102, 2095]
[2096, 1560, 543, 2042]
[1721, 2156, 1729, 2261]
[586, 237, 902, 263]
[1736, 1369, 1896, 1752]
[898, 2212, 937, 882]
[901, 939, 2039, 981]
[705, 2066, 2189, 1461]
[996, 954, 2163, 657]
[982, 2289, 1024, 2124]
[1963, 1485, 1486, 1964]
[1219, 1186, 2033, 1838]
[990, 1742, 112, 131]
[1446, 1426, 2290, 1448]
[1824, 389, 592, 864]
[1792, 1803, 877, 2252]
[1825, 1856, 1943, 1879]
[2291, 1740, 2231, 1750]
[1446, 1948, 1469, 2037]
[1354, 2292, 880, 908]
[1593, 1403, 1404, 1421]
[269, 1252, 1505, 1277]
[1376, 1403, 2230, 1421]
[2025, 2034, 2296, 2215]
[2293, 160, 206, 183]
[2028, 2294, 1679, 1699]
[1280, 1255, 2041, 2029]
[287, 1728, 312, 276]
[290, 2264, 316, 292]
[979, 1020, 1021, 2287]
[606, 580, 631, 608]
[2170, 691, 2250, 1649]
[651, 2126, 2046, 653]
[1795, 1511, 1552, 1535]
[2045, 1585, 1644, 1617]
[1407, 777, 778, 804]
[46, 779, 61, 74]
[282, 307, 782, 335]
[1276, 1236, 1263, 2295]
[1282, 1724, 1726, 1283]
[1121, 1624, 1160, 1650]
[290, 2264, 316, 761]
[2260, 1705, 1729, 1722]
[2113, 1773, 2120, 2298]
[2299, 2040, 2067, 2054]
[1515, 2068, 581, 1516]
[2253, 1889, 1890, 1200]
[1512, 2061, 1536, 1553]
[1794, 1805, 1807, 993]
[994, 1296, 2199, 995]
[996, 2297, 2163, 998]
[1000, 815, 853, 840]
[1446, 1948, 2290, 1448]
[498, 529, 2301, 1451]
[2017, 909, 1702, 947]
[2195, 2227, 1435, 1416]
[838, 815, 853, 1002]
[2255, 2106, 2087, 965]
[472, 440, 2129, 474]
[125, 145, 147, 1343]
[1369, 1156, 1157, 1758]
[1732, 1740, 2231, 2302]
[1514, 2300, 931, 894]
[1140, 1106, 637, 664]
[1518, 532, 533, 1674]
[1408, 1488, 1532, 1509]
[2288, 1620, 1092, 1645]
[2055, 1689, 1690, 555]
[687, 2064, 1659, 2044]
[1399, 2190, 2303, 138]
[2203, 1312, 1370, 1969]
[2274, 1895, 1857, 1879]
[46, 779, 61, 2304]
[2305, 1083, 1085, 1120]
[1978, 1992, 2132, 2178]
[1718, 1724, 1308, 1283]
[2209, 2194, 1334, 1306]
[1457, 1151, 1153, 1191]
[1284, 1261, 1947, 1286]
[1981, 1996, 1136, 419]
[406, 1972, 442, 2059]
[964, 1009, 1931, 1051]
[1977, 1998, 1770, 1599]
[522, 1625, 2306, 524]
[1886, 2307, 1905, 1887]
[1052, 1620, 1092, 1054]
[1973, 1869, 1205, 1166]
[666, 698, 1692, 1952]
[1171, 661, 733, 1172]
[1410, 1383, 1332, 1364]
[1103, 2049, 1138, 1104]
[1648, 2278, 1668, 1649]
[1133, 576, 540, 566]
[1517, 178, 180, 454]
[2291, 1740, 1741, 1750]
[517, 2062, 550, 1675]
[1669, 1828, 1881, 2308]
[2309, 1983, 2018, 2123]
[982, 2289, 1024, 1064]
[1880, 291, 322, 298]
[1824, 389, 2270, 864]
[153, 2310, 33, 1382]
[1840, 2183, 1868, 1909]
[996, 2297, 1033, 998]
[1000, 815, 1037, 1002]
[301, 97, 2160, 1131]
[1302, 1383, 1430, 1364]
[1049, 1087, 1089, 1431]
[1597, 407, 409, 443]
[1631, 529, 531, 1451]
[2311, 1052, 1126, 1092]
[1242, 1006, 1007, 1047]
[1351, 1324, 1385, 1607]
[1366, 978, 1148, 867]
[518, 486, 1440, 520]
[1422, 1441, 1723, 1733]
[1751, 989, 1066, 1027]
[2025, 2312, 1874, 2215]
[1063, 941, 942, 983]
[568, 1102, 599, 2147]
[2272, 12, 1658, 155]
[2182, 2131, 2132, 2178]
[2184, 1866, 1905, 1887]
[1078, 1039, 721, 1475]
[1558, 580, 1817, 2219]
[842, 818, 858, 1287]
[2034, 929, 2048, 2063]
[1429, 893, 895, 932]
[925, 428, 492, 462]
[1012, 1927, 1054, 1014]
[1672, 1689, 1690, 2056]
[984, 542, 753, 570]
[1967, 1567, 1621, 1609]
[773, 745, 2074, 2137]
[425, 457, 536, 489]
[1639, 149, 602, 2313]
[2030, 603, 1990, 2283]
[1290, 1374, 776, 803]
[1473, 381, 1134, 415]
[1574, 2069, 2217, 409]
[525, 493, 2314, 526]
[528, 497, 873, 530]
[1687, 553, 608, 1423]
[889, 2106, 2087, 965]
[450, 2233, 1454, 511]
[670, 1265, 1582, 740]
[1656, 1640, 2100, 1657]
[1433, 367, 2130, 401]
[487, 2140, 521, 1292]
[1977, 1991, 2315, 2016]
[2205, 2316, 2279, 2127]
[1354, 2292, 1387, 908]
[600, 571, 920, 194]
[350, 607, 383, 352]
[2223, 1182, 2143, 1215]
[487, 519, 521, 1292]
[2111, 1044, 940, 1084]
[1090, 1052, 1126, 2317]
[2318, 834, 835, 849]
[1578, 665, 2257, 1636]
[662, 1539, 1570, 2222]
[1422, 1756, 1442, 1465]
[859, 1443, 885, 860]
[625, 1411, 650, 682]
[1193, 1227, 1209, 1176]
[1226, 1192, 1263, 2295]
[1289, 1338, 847, 1371]
[1611, 795, 845, 821]
[2138, 1049, 1759, 2148]
[2319, 1018, 863, 1060]
[2284, 921, 2172, 2166]
[955, 997, 658, 829]
[1999, 2258, 1042, 404]
[1248, 1016, 1017, 1782]
[1354, 878, 880, 1858]
[1910, 2320, 1936, 1067]
[2002, 2155, 2019, 2003]
[1997, 2229, 1704, 1682]
[1466, 1483, 1484, 1712]
[1916, 1041, 1490, 1510]
[1643, 1660, 1661, 2088]
[2023, 2177, 1257, 1838]
[996, 2297, 2163, 657]
[982, 2289, 2244, 2124]
[1057, 2152, 595, 214]
[1957, 836, 837, 851]
[1721, 1705, 1729, 2261]
[2011, 1412, 1413, 1432]
[1606, 1324, 1385, 1353]
[554, 350, 2322, 383]
[2104, 1501, 1502, 1524]
[1886, 1866, 2321, 1887]
[2251, 2254, 1934, 2256]
[2154, 333, 335, 594]
[2167, 1154, 1155, 1976]
[1248, 1208, 1017, 1782]
[1822, 1851, 2026, 1874]
[1883, 1863, 1860, 1958]
[275, 1728, 312, 276]
[1293, 1275, 1325, 2323]
[2324, 128, 170, 318]
[366, 1662, 400, 368]
[1525, 1913, 1961, 1852]
[1122, 1550, 2179, 1565]
[1840, 2183, 1868, 1842]
[659, 1888, 692, 1592]
[1615, 1585, 1987, 1617]
[2030, 603, 605, 626]
[1804, 1793, 1934, 2256]
[468, 556, 499, 1634]
[2035, 1669, 1892, 1881]
[2082, 839, 1847, 854]
[1804, 2254, 1934, 1806]
[1399, 116, 158, 2196]
[342, 314, 593, 344]
[564, 314, 376, 924]
[1093, 1056, 1005, 1043]
[2011, 2325, 1413, 2036]
[1566, 1554, 2201, 448]
[321, 1633, 1356, 384]
[1165, 1869, 1982, 2240]
[1586, 1483, 1618, 1504]
[628, 652, 2198, 685]
[1496, 1652, 1653, 2168]
[1773, 1893, 1786, 2180]
[992, 1805, 1807, 993]
[1246, 2202, 1015, 1055]
[1348, 1321, 1529, 1547]
[1886, 1866, 1905, 2193]
[2195, 1397, 2235, 1416]
[1593, 2248, 1404, 1421]
[629, 1710, 1211, 631]
[683, 719, 721, 1475]
[1276, 1192, 1263, 2295]
[1548, 1048, 1123, 1088]
[498, 1428, 2301, 1451]
[1326, 1358, 950, 1391]
[1146, 1366, 1187, 1148]
[1365, 1147, 1149, 1188]
[1282, 1724, 1726, 1735]
[2023, 1186, 1257, 1220]
[1436, 1417, 2191, 769]
[748, 779, 61, 2304]
[2305, 1083, 1085, 2139]
[1008, 1837, 1050, 1010]
[2246, 1761, 1786, 2180]
[509, 576, 1221, 566]
[1222, 868, 869, 895]
[1189, 1223, 2054, 1260]
[1732, 2249, 1741, 1750]
[1368, 294, 296, 1984]
[1282, 1258, 1726, 1283]
[338, 2186, 372, 340]
[2197, 519, 1322, 1292]
[153, 2310, 1350, 1382]
[1259, 1096, 944, 1295]
[1678, 2002, 1699, 1715]
[1464, 2247, 1482, 1202]
[71, 58, 87, 285]
[1999, 370, 438, 404]
[406, 374, 442, 2059]
[2204, 1415, 1870, 1435]
[1716, 1441, 1723, 1465]
[441, 1453, 1836, 504]
[562, 1530, 1575, 617]
[338, 2186, 2285, 1971]
[12, 153, 155, 33]
[1865, 1573, 1626, 1598]
[1600, 1576, 1628, 1821]
[144, 124, 166, 2280]
[2293, 160, 206, 2141]
[1766, 783, 871, 897]
[168, 98, 100, 677]
[176, 197, 1508, 507]
[525, 1627, 2314, 526]
[852, 876, 2326, 2252]
[145, 2286, 1521, 1375]
[1420, 2066, 2189, 1461]
[1501, 2145, 2216, 1542]
[367, 711, 401, 1040]
[2318, 834, 835, 1356]
[1959, 1799, 1800, 2327]
[2328, 2126, 2046, 2133]
[1488, 2329, 1509, 1489]
[1965, 1108, 1809, 1143]
[2023, 1186, 1257, 1838]
[887, 1269, 1663, 960]
[959, 1004, 2330, 1043]
[1977, 1998, 2315, 2016]
[2205, 2316, 1069, 2127]
[1533, 1511, 1552, 1796]
[1165, 1869, 1982, 1166]
[1167, 1179, 1254, 1168]
[1452, 567, 621, 1691]
[1693, 793, 843, 2331]
[2332, 1472, 1692, 1952]
[2014, 2009, 1532, 1789]
[632, 2333, 1328, 633]
[583, 556, 499, 1634]
[2082, 839, 1847, 2269]
[624, 647, 2107, 2077]
[535, 278, 974, 1813]
[2022, 2271, 2198, 685]
[889, 926, 2087, 2110]
[1471, 904, 318, 295]
[1049, 1771, 1089, 1431]
[165, 186, 663, 211]
[2000, 2117, 2018, 2001]
[1780, 411, 357, 387]
[441, 1453, 475, 592]
[697, 665, 2257, 1636]
[389, 46, 864, 61]
[1496, 1519, 1653, 1540]
[2000, 1983, 2259, 2123]
[662, 1539, 1570, 734]
[1020, 301, 359, 1070]
[1230, 1884, 1181, 2334]
[914, 883, 1360, 1391]
[97, 820, 1522, 99]
[1144, 1109, 1185, 1251]
[1967, 1567, 1621, 1589]
[1721, 1705, 2335, 1722]
[42, 2336, 57, 611]
[1000, 957, 853, 840]
[1393, 1412, 2027, 2036]
[136, 2190, 158, 138]
[1541, 366, 272, 400]
[1646, 1622, 2092, 1647]
[2337, 1652, 1653, 1540]
[1825, 1895, 1857, 1879]
[315, 855, 345, 377]
[1627, 1739, 1706, 1683]
[297, 1678, 1679, 1699]
[392, 976, 882, 863]
[517, 548, 2079, 575]
[2319, 1018, 863, 1731]
[1891, 2051, 1772, 1892]
[2274, 1895, 1943, 1915]
[2055, 1689, 1731, 555]
[129, 149, 602, 2313]
[306, 281, 2281, 2214]
[1785, 1773, 2120, 2298]
[1963, 1944, 2024, 1964]
[277, 1730, 888, 865]
[1625, 1596, 524, 1694]
[1764, 452, 1776, 2038]
[1140, 636, 637, 1141]
[392, 976, 426, 393]
[857, 1708, 890, 858]
[2028, 2294, 2118, 1699]
[2299, 2040, 2067, 2142]
[1280, 1255, 1306, 2029]
[2135, 1481, 2102, 1502]
[460, 428, 492, 927]
[929, 892, 968, 1300]
[1512, 1534, 2072, 1553]
[394, 1946, 430, 396]
[2226, 1023, 1024, 2124]
[1063, 1101, 1754, 983]
[1012, 966, 1929, 1014]
[464, 432, 495, 2008]
[1719, 1864, 1727, 1720]
[1474, 1485, 1486, 1964]
[1633, 1090, 1303, 1279]
[1901, 2103, 2338, 1949]
[811, 321, 835, 1356]
[1333, 1305, 2127, 1334]
[275, 1728, 302, 2339]
[2340, 600, 1401, 1419]
[1068, 1853, 927, 1069]
[823, 2341, 254, 230]
[281, 256, 83, 911]
[659, 1888, 692, 660]
[1151, 1296, 1031, 995]
[1248, 1016, 2342, 1059]
[1086, 1048, 1123, 1583]
[844, 1457, 1480, 1500]
[1071, 1032, 2128, 890]
[398, 366, 434, 2208]
[407, 523, 443, 2343]
[2344, 597, 599, 622]
[410, 378, 1610, 22]
[674, 1612, 919, 744]
[2253, 1889, 1890, 1911]
[1501, 1523, 1524, 2076]
[809, 432, 1921, 466]
[339, 2345, 373, 1950]
[1278, 2150, 1651, 1279]
[2104, 2267, 2108, 1524]
[1641, 824, 231, 1170]
[651, 2126, 684, 653]
[1394, 1785, 1812, 1396]
[1721, 2156, 2335, 1722]
[1036, 1337, 2052, 1114]
[2071, 2061, 2072, 2081]
[1882, 1600, 1310, 1286]
[1773, 1893, 1786, 1774]
[2057, 1884, 1181, 2334]
[2337, 1652, 1653, 2168]
[992, 1805, 1807, 1827]
[2066, 2053, 2234, 2067]
[1320, 1938, 2089, 1379]
[1646, 2091, 1666, 1647]
[1337, 1312, 1114, 1969]
[1545, 1787, 672, 2052]
[42, 2336, 2149, 611]
[1397, 2185, 2266, 1398]
[852, 1803, 2326, 2252]
[2098, 1801, 1802, 2276]
[388, 1799, 1800, 2327]
[2328, 2126, 2046, 653]
[1488, 2329, 2275, 1489]
[1053, 1091, 1563, 1814]
[2277, 2047, 2048, 2063]
[528, 1630, 873, 530]
[406, 1972, 1046, 408]
[1910, 2320, 1107, 1067]
[1180, 440, 2129, 2262]
[424, 1198, 1218, 1185]
[1240, 1204, 1270, 1844]
[938, 900, 1673, 1654]
[780, 1267, 806, 781]
[1125, 1525, 1363, 1331]
[1913, 2025, 1852, 1874]
[1397, 1365, 1416, 1149]
[1875, 1889, 1250, 1200]
[1156, 1757, 1758, 2346]
[1100, 768, 2347, 800]
[1081, 2348, 1118, 1549]
[2349, 34, 331, 47]
[375, 407, 675, 2115]
[1646, 1622, 2092, 2282]
[2188, 1159, 2179, 1565]
[317, 1377, 1424, 1701]
[2184, 1866, 2321, 1887]
[1590, 1717, 1623, 1591]
[1795, 1511, 1811, 1796]
[476, 444, 506, 1815]
[921, 306, 1762, 334]
[2242, 946, 948, 988]
[711, 1487, 1040, 1833]
[1834, 1569, 1623, 1725]
[1008, 963, 1839, 1010]
[502, 1841, 533, 1674]
[729, 949, 1028, 1335]
[1775, 120, 1984, 703]
[1883, 2073, 1937, 1958]
[986, 2173, 108, 127]
[1503, 616, 1526, 2265]
[1771, 1862, 1431, 1791]
[1867, 390, 610, 582]
[850, 1368, 875, 296]
[870, 1527, 56, 2112]
[2170, 691, 1668, 1649]
[1632, 2119, 640, 1513]
[2053, 1189, 2067, 2054]
[1684, 1669, 1892, 1881]
[1515, 2068, 581, 1772]
[1315, 1342, 2078, 569]
[2268, 1828, 1881, 2308]
[522, 490, 2306, 524]
[217, 240, 242, 2085]
[2086, 1351, 1970, 1980]
[1399, 116, 2303, 138]
[2025, 2312, 2296, 2215]
[2291, 1740, 2231, 2302]
[2311, 1052, 1126, 2317]
[513, 2097, 544, 570]
[2309, 1983, 2018, 2001]
[1886, 2307, 2321, 1887]
[509, 538, 540, 604]
[771, 764, 1936, 1067]
[2273, 1275, 1783, 1294]
[651, 627, 2046, 2133]
[2002, 742, 2019, 2157]
[1957, 836, 1598, 851]
[1794, 1805, 1030, 993]
[1625, 1596, 524, 1626]
[1514, 2300, 1538, 894]
[1100, 1062, 2347, 800]
[2116, 1757, 1758, 2346]
[2349, 34, 331, 478]
[1081, 2348, 2151, 1549]
[1769, 420, 2350, 453]
[1169, 1132, 139, 2351]
[2352, 1408, 1409, 1532]
[961, 2353, 1272, 1047]
[1901, 1923, 2338, 1949]
[287, 1728, 302, 2339]
[2340, 600, 1401, 920]
[823, 2341, 1493, 230]
[887, 922, 923, 2159]
[762, 1216, 2164, 763]
[161, 2165, 184, 207]
[2171, 771, 772, 1936]
[959, 1056, 2330, 1043]
[818, 793, 843, 2331]
[2332, 1472, 1692, 738]
[632, 2333, 660, 633]
[1769, 1933, 2350, 453]
[117, 1132, 139, 2351]
[2352, 1408, 1409, 1427]
[961, 2353, 1007, 1047]
[2273, 1275, 1325, 2323]
[554, 1688, 2322, 383]
[2011, 2325, 2027, 2036]
[2324, 128, 170, 150]
[1248, 1208, 2342, 1059]
[491, 523, 443, 2343]
[2344, 597, 599, 2147]
[339, 2345, 1924, 1950]


==> anc/sage/infls_pag.txt <==
[6, 1, 8, 3]
[2, 7, 4, 9]
[16, 10, 25, 18]
[11, 17, 19, 26]
[5, 5, 5, 5]
[20, 12, 21, 14]
[13, 1, 15, 22]
[32, 23, 42, 34]
[24, 33, 9, 38]
[35, 27, 45, 37]
[28, 36, 4, 46]
[13, 29, 38, 30]
[2, 12, 31, 39]
[49, 40, 14, 51]
[41, 50, 52, 15]
[53, 43, 59, 48]
[44, 54, 55, 63]
[56, 47, 66, 57]
[36, 17, 58, 67]
[20, 7, 59, 48]
[70, 60, 85, 71]
[61, 10, 72, 86]
[23, 16, 59, 74]
[62, 73, 75, 22]
[76, 64, 3, 78]
[65, 77, 79, 26]
[80, 65, 45, 82]
[68, 81, 26, 46]
[6, 29, 83, 69]
[92, 84, 101, 93]
[11, 44, 94, 102]
[95, 87, 105, 30]
[88, 96, 31, 106]
[76, 64, 22, 97]
[10, 89, 107, 98]
[90, 36, 57, 108]
[99, 91, 82, 86]
[41, 100, 115, 111]
[54, 40, 112, 117]
[113, 103, 38, 30]
[104, 114, 31, 39]
[54, 62, 63, 75]
[33, 61, 15, 72]
[44, 76, 75, 22]
[89, 80, 52, 45]
[109, 116, 9, 122]
[47, 110, 57, 108]
[73, 33, 130, 125]
[126, 118, 105, 52]
[119, 27, 51, 106]
[49, 62, 42, 102]
[120, 50, 101, 125]
[116, 24, 122, 48]
[121, 118, 78, 98]
[24, 88, 127, 132]
[64, 56, 78, 66]
[109, 123, 127, 128]
[124, 123, 129, 136]
[70, 64, 145, 139]
[140, 103, 83, 69]
[104, 43, 4, 9]
[113, 133, 15, 22]
[131, 80, 141, 147]
[140, 133, 8, 3]
[134, 137, 55, 143]
[89, 80, 98, 122]
[135, 95, 69, 105]
[138, 142, 144, 143]
[142, 84, 157, 149]
[126, 146, 158, 150]
[142, 84, 143, 71]
[11, 17, 72, 155]
[64, 73, 97, 3]
[76, 60, 130, 93]
[24, 33, 48, 15]
[121, 146, 97, 152]
[148, 151, 144, 63]
[61, 10, 19, 107]
[135, 77, 153, 67]
[154, 54, 78, 66]
[84, 70, 149, 85]
[65, 77, 82, 155]
[32, 156, 39, 83]
[161, 135, 136, 69]
[162, 159, 165, 163]
[99, 47, 164, 166]
[123, 87, 136, 69]
[88, 110, 4, 46]
[28, 131, 31, 106]
[160, 81, 149, 108]
[47, 96, 170, 37]
[169, 92, 21, 171]
[92, 161, 171, 172]
[36, 44, 108, 75]
[148, 167, 177, 174]
[168, 173, 170, 82]
[61, 169, 94, 34]
[41, 50, 98, 38]
[62, 56, 55, 63]
[119, 175, 183, 180]
[87, 23, 30, 21]
[73, 88, 22, 31]
[156, 176, 83, 157]
[77, 24, 26, 9]
[181, 178, 145, 111]
[56, 91, 112, 18]
[99, 91, 79, 107]
[124, 116, 165, 147]
[134, 182, 75, 72]
[168, 179, 57, 85]
[186, 184, 180, 105]
[131, 154, 106, 78]
[40, 32, 51, 39]
[33, 41, 38, 52]
[120, 100, 187, 188]
[185, 151, 107, 66]
[54, 62, 66, 55]
[191, 49, 51, 39]
[50, 89, 38, 52]
[53, 114, 21, 14]
[189, 192, 8, 152]
[89, 154, 115, 139]
[185, 167, 86, 129]
[190, 182, 172, 19]
[120, 100, 171, 193]
[138, 192, 177, 150]
[73, 88, 3, 4]
[110, 90, 46, 57]
[110, 189, 58, 195]
[16, 169, 74, 21]
[90, 131, 170, 37]
[36, 44, 46, 55]
[156, 194, 8, 152]
[50, 11, 15, 72]
[190, 137, 136, 157]
[194, 189, 152, 83]
[17, 65, 155, 79]
[68, 196, 155, 187]
[16, 169, 180, 59]
[60, 32, 71, 14]
[56, 47, 63, 170]
[100, 92, 193, 187]
[96, 138, 141, 163]
[176, 28, 197, 132]
[162, 178, 129, 188]
[191, 70, 183, 198]
[131, 154, 37, 97]
[77, 99, 155, 79]
[142, 161, 197, 128]
[192, 191, 150, 51]
[91, 41, 107, 98]
[186, 191, 25, 117]
[92, 161, 187, 136]
[154, 76, 97, 3]
[65, 95, 164, 199]
[23, 120, 21, 171]
[176, 138, 157, 144]
[181, 159, 85, 177]
[178, 120, 193, 187]
[189, 142, 83, 157]
[161, 124, 172, 129]
[123, 162, 172, 129]
[96, 28, 37, 31]
[135, 95, 30, 158]
[110, 90, 108, 170]
[124, 123, 174, 172]
[91, 61, 86, 19]
[60, 181, 149, 85]
[35, 175, 122, 74]
[109, 116, 48, 45]
[32, 156, 14, 8]
[194, 90, 200, 166]
[159, 176, 144, 143]
[194, 189, 150, 8]
[80, 109, 122, 48]
[201, 173, 193, 79]
[176, 138, 143, 177]
[178, 16, 188, 180]
[159, 194, 177, 150]
[70, 60, 198, 149]
[95, 162, 158, 174]
[17, 109, 26, 9]
[49, 40, 39, 183]
[184, 124, 158, 174]
[116, 99, 45, 82]
[169, 186, 59, 74]
[87, 156, 153, 195]
[192, 191, 152, 183]
[160, 196, 71, 171]
[10, 11, 86, 19]
[184, 135, 105, 30]
[100, 186, 188, 180]
[192, 184, 200, 199]
[201, 179, 188, 198]
[87, 23, 69, 59]
[84, 49, 71, 14]
[96, 28, 106, 4]
[181, 159, 198, 144]
[162, 178, 174, 193]
[186, 184, 74, 158]
[40, 181, 183, 198]


==> anc/sage/prolongable_dragon.txt <==
5
5
1
2


==> anc/sage/prolongable_pag.txt <==
5
5
1
2

